Neural Path Features and Neural Path Kernel : Understanding the role of gates in deep learning

Rectified linear unit (ReLU) activations can also be thought of as 'gates', which, either pass or stop their pre-activation input when they are 'on' (when the pre-activation input is positive) or 'off' (when the pre-activation input is negative) respectively. A deep neural network (DNN) with ReLU activations has many gates, and the on/off status of each gate changes across input examples as well as network weights. For a given input example, only a subset of gates are 'active', i.e., on, and the sub-network of weights connected to these active gates is responsible for producing the output. At randomised initialisation, the active sub-network corresponding to a given input example is random. During training, as the weights are learnt, the active sub-networks are also learnt, and potentially hold very valuable information. In this paper, we analytically characterise the role of active sub-networks in deep learning. To this end, we encode the on/off state of the gates of a given input in a novel 'neural path feature' (NPF), and the weights of the DNN are encoded in a novel 'neural path value' (NPV). Further, we show that the output of network is indeed the inner product of NPF and NPV. The main result of the paper shows that the 'neural path kernel' associated with the NPF is a fundamental quantity that characterises the information stored in the gates of a DNN. We show via experiments (on MNIST and CIFAR-10) that in standard DNNs with ReLU activations NPFs are learnt during training and such learning is key for generalisation. Furthermore, NPFs and NPVs can be learnt in two separate networks and such learning also generalises well in experiments.

==> code/adam-gconv-cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import tensorflow.keras as tfk\n",
    "from tensorflow.keras.losses import *\n",
    "from tensorflow.keras.layers import *\n",
    "from tensorflow.keras.preprocessing.image import ImageDataGenerator\n",
    "from tensorflow.keras.callbacks import ModelCheckpoint\n",
    "import tensorflow.keras.backend as K\n",
    "from tensorflow.keras.utils import *\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import tensorflow as tf\n",
    "from tqdm import *\n",
    "import pickle\n",
    "import re"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Download cifar10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(x_train, y_train), (x_test, y_test) = tfk.datasets.cifar10.load_data()\n",
    "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_train = to_categorical(y_train, num_classes=10)\n",
    "y_test = to_categorical(y_test, num_classes=10)\n",
    "x_train = x_train / 255.0\n",
    "x_test = x_test / 255.0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class SignGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SignGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SignGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        output = K.sign(K.relu(x))\n",
    "\n",
    "        return output\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getNetwork1Layers(model):\n",
    "    pattern = re.compile(\"^n1_*\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def getNetwork2Layers(model):\n",
    "    pattern = re.compile(\"^G[0-9]*$\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def freezeWeights(layers):\n",
    "    for layer in layers:\n",
    "        print(layer.name)\n",
    "        layer.trainable = False\n",
    "\n",
    "img_wid = 32\n",
    "def getConv4Relu():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    \n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'relu')(inputs)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'relu')(C1)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'relu')(C2)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'relu')(C3)\n",
    "\n",
    "    G1 = GlobalAveragePooling2D()(C4)\n",
    "    F1 = Flatten()(G1)\n",
    "    D1 = Dense(units = 256, activation = 'relu', name = \"n1_d1\")(F1)\n",
    "    D2 = Dense(units = 256, activation = 'relu', name = \"n1_d2\")(D1)\n",
    "\n",
    "    #Output\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n1_o1\")(D2)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "\n",
    "    return model\n",
    "\n",
    "def getConv4Galu():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    #V1\n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'relu')(inputs)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'relu')(C1)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'relu')(C2)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'relu')(C3)\n",
    "    G1 = GlobalAveragePooling2D()(C4)\n",
    "    F1 = Flatten()(G1)\n",
    "    D1 = Dense(units = 256, activation = 'relu', name = \"n1_d1\")(F1)\n",
    "    D2 = Dense(units = 256, activation = 'relu', name = \"n1_d2\")(D1)\n",
    "\n",
    "    A1 = SignGate()(C1)\n",
    "    A2 = SignGate()(C2)\n",
    "    A3 = SignGate()(C3)\n",
    "    A4 = SignGate()(C4)\n",
    "    A5 = SignGate()(D1)\n",
    "    A6 = SignGate()(D2)\n",
    "    C1_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_G = Multiply()([A1, C1_G])\n",
    "\n",
    "    C2_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c2\", \n",
    "                           activation = 'linear')(C1_G)\n",
    "    C2_G = Multiply()([A2, C2_G])\n",
    "\n",
    "    #V2\n",
    "    C3_G = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n2_c3\",\n",
    "                           activation = 'linear')(C2_G)\n",
    "    C3_G = Multiply()([A3, C3_G])\n",
    "\n",
    "    C4_G = Conv2D(filters = 128, kernel_size = (3, 3),  padding = 'same', name = \"n2_c4\",\n",
    "                           activation = 'linear')(C3_G)\n",
    "    C4_G = Multiply()([A4, C4_G])\n",
    "\n",
    "    G1_G = GlobalAveragePooling2D()(C4_G)\n",
    "    F1_G = Flatten()(G1_G)\n",
    "\n",
    "    D1_G = Dense(units = 256, activation = 'linear', name = \"n2_d1\")(F1_G)\n",
    "    D1_G = Multiply()([A5, D1_G])\n",
    "\n",
    "    D2_G = Dense(units = 256, activation = 'linear', name = \"n2_d2\")(D1_G)\n",
    "    D2_G = Multiply()([A6, D2_G])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n2_output\")(D2_G)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "    return model\n",
    "\n",
    "\n",
    "eps, beta = 0.1, 4\n",
    "\n",
    "class SoftGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SoftGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SoftGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        activation = (1 + eps)*K.sigmoid(beta*x)\n",
    "        return activation\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getDecoupledLearning():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    #V1\n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_A = Activation('relu')(C1)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'linear')(C1_A)\n",
    "    C2_A = Activation('relu')(C2)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'linear')(C2_A)\n",
    "    C3_A = Activation('relu')(C3)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'linear')(C3_A)\n",
    "    C4_A = Activation('relu')(C4)\n",
    "    G1 = GlobalAveragePooling2D()(C4_A)\n",
    "    F1 = Flatten()(G1)\n",
    "    D1 = Dense(units = 256, activation = 'linear', name = \"n1_d1\")(F1)\n",
    "    D1_A = Activation('relu')(D1)\n",
    "    D2 = Dense(units = 256, activation = 'linear', name = \"n1_d2\")(D1_A)\n",
    "\n",
    "    A1 = SoftGate()(C1)\n",
    "    A2 = SoftGate()(C2)\n",
    "    A3 = SoftGate()(C3)\n",
    "    A4 = SoftGate()(C4)\n",
    "    A5 = SoftGate()(D1)\n",
    "    A6 = SoftGate()(D2)\n",
    "    C1_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_G = Multiply()([A1, C1_G])\n",
    "\n",
    "    C2_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c2\", \n",
    "                           activation = 'linear')(C1_G)\n",
    "    C2_G = Multiply()([A2, C2_G])\n",
    "\n",
    "    #V2\n",
    "    C3_G = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n2_c3\",\n",
    "                           activation = 'linear')(C2_G)\n",
    "    C3_G = Multiply()([A3, C3_G])\n",
    "\n",
    "    C4_G = Conv2D(filters = 128, kernel_size = (3, 3),  padding = 'same', name = \"n2_c4\",\n",
    "                           activation = 'linear')(C3_G)\n",
    "    C4_G = Multiply()([A4, C4_G])\n",
    "\n",
    "    G1_G = GlobalAveragePooling2D()(C4_G)\n",
    "    F1_G = Flatten()(G1_G)\n",
    "\n",
    "    D1_G = Dense(units = 256, activation = 'linear', name = \"n2_d1\")(F1_G)\n",
    "    D1_G = Multiply()([A5, D1_G])\n",
    "\n",
    "    D2_G = Dense(units = 256, activation = 'linear', name = \"n2_d2\")(D1_G)\n",
    "    D2_G = Multiply()([A6, D2_G])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n2_output\")(D2_G)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "    return model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "lr = 3e-4\n",
    "loss = tfk.losses.categorical_crossentropy\n",
    "opt = tfk.optimizers.Adam\n",
    "batch_size = 32\n",
    "num_exp = 5\n",
    "num_epochs = 80\n",
    "\n",
    "history_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_galu_learned = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_frozen_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_galu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_decoupled_learning = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "\n",
    "    model_relu = getConv4Relu()\n",
    "    model_relu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    filepath=\"weights.best.hdf5\"\n",
    "    checkpoint = ModelCheckpoint(filepath, monitor='val_acc', verbose=0, save_best_only=True, mode='max')\n",
    "    callbacks_list = [checkpoint]\n",
    "\n",
    "    history = model_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= num_epochs, callbacks = callbacks_list)\n",
    "    history_relu['acc'].append(history.history['acc'])\n",
    "    history_relu['val_acc'].append(history.history['val_acc'])\n",
    "    history_relu['loss'].append(history.history['loss'])\n",
    "    history_relu['val_loss'].append(history.history['val_loss'])\n",
    "    print(\"ReLU: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))\n",
    "    model_relu.load_weights(\"weights.best.hdf5\")\n",
    "\n",
    "    model_galu_learned = getConv4Galu()\n",
    "    layers_relu = getNetwork1Layers(model_relu)[:-1]\n",
    "    layers_galu_learned = getNetwork1Layers(model_galu_learned)\n",
    "\n",
    "    for layer in layers_galu_learned:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_galu_learned.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    for layer1,layer2 in zip(layers_galu_learned, layers_relu): \n",
    "        layer1.set_weights(layer2.get_weights())\n",
    "\n",
    "    history = model_galu_learned.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                     batch_size=batch_size, epochs= num_epochs)\n",
    "    history_galu_learned['acc'].append(history.history['acc'])\n",
    "    history_galu_learned['val_acc'].append(history.history['val_acc'])\n",
    "    history_galu_learned['loss'].append(history.history['loss'])\n",
    "    history_galu_learned['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"GaLU Learned: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_relu['val_acc'], axis = 1))))\n",
    "\n",
    "print(\"GaLU Learned: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu_learned['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu_learned['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu_learned['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"h_cifar10_gconv_adam_relu\", 'wb')\n",
    "pickle.dump(history_relu, file)\n",
    "\n",
    "file = open(\"h_cifar10_gconv_adam_galu_learned\", 'wb')\n",
    "pickle.dump(history_galu_learned, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Frozen ReLU"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_frozen_relu = getConv4Galu()\n",
    "    layers_frozen_relu_n1 = getNetwork1Layers(model_frozen_relu)\n",
    "    layers_frozen_relu_n2 = getNetwork2Layers(model_frozen_relu)\n",
    "\n",
    "    for layer in layers_frozen_relu_n1:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_frozen_relu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    for layer1, layer2 in zip(layers_frozen_relu_n1, layers_frozen_relu_n2):\n",
    "        layer1.set_weights(layer2.get_weights())    \n",
    "\n",
    "    history = model_frozen_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= num_epochs)\n",
    "    history_frozen_relu['acc'].append(history.history['acc'])\n",
    "    history_frozen_relu['val_acc'].append(history.history['val_acc'])\n",
    "    history_frozen_relu['loss'].append(history.history['loss'])\n",
    "    history_frozen_relu['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"Frozen ReLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Frozen ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_frozen_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_frozen_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_frozen_relu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"h_cifar10_gconv_adam_frozen_relu\", 'wb')\n",
    "pickle.dump(history_frozen_relu, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- GaLU"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_galu = getConv4Galu()\n",
    "    layers_frozen_relu_n1 = getNetwork1Layers(model_galu)\n",
    "\n",
    "    for layer in layers_frozen_relu_n1:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_galu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    history = model_galu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= 100)\n",
    "    history_galu['acc'].append(history.history['acc'])\n",
    "    history_galu['val_acc'].append(history.history['val_acc'])\n",
    "    history_galu['loss'].append(history.history['loss'])\n",
    "    history_galu['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"GaLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"GaLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"h_cifar10_gconv_adam_gap_galu\", 'wb')\n",
    "pickle.dump(history_galu, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Decoupled Learning"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_dl = getDecoupledLearning(depth, width)\n",
    "    model_dl.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    history = model_dl.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                             batch_size=batch_size, epochs= num_epochs)\n",
    "    \n",
    "    history_decoupled_learning['acc'].append(history.history['acc'])\n",
    "    history_decoupled_learning['val_acc'].append(history.history['val_acc'])\n",
    "    history_decoupled_learning['loss'].append(history.history['loss'])\n",
    "    history_decoupled_learning['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"Decoupled Learning: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(\n",
    "                                                        np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Decoupled Learning: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                            np.mean(np.max(history_decoupled_learning['acc'], axis = 1)), \n",
    "                                            np.mean(np.max(history_decoupled_learning['val_acc'], axis = 1)),\n",
    "                                            np.std(np.max(history_decoupled_learning['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('h_cifar10_gconv_adam_gap_decoupled_learning', 'wb')\n",
    "pickle.dump(history_decoupled_learning, file)"
   ]
  }
 ],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 1
}


==> code/adam-mnist.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from tensorflow import keras\n",
    "from tensorflow.keras.layers import *\n",
    "from tensorflow.keras.callbacks import ModelCheckpoint\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import tensorflow.keras.backend as K\n",
    "from tensorflow.keras.utils import *\n",
    "import pickle\n",
    "import tensorflow as tf\n",
    "import re\n",
    "print(tf.__version__)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Download mnist"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(x_train, y_train), (x_test, y_test) = keras.datasets.mnist.load_data()\n",
    "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_train = to_categorical(y_train, num_classes=10)\n",
    "y_test = to_categorical(y_test, num_classes=10)\n",
    "x_train = x_train.reshape(-1, 784)\n",
    "x_test = x_test.reshape(-1, 784)\n",
    "x_train = x_train / 255.0\n",
    "x_test = x_test / 255.0\n",
    "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Models"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class SignGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SignGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SignGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        output = K.sign(K.relu(x))\n",
    "\n",
    "        return output\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getNetwork1Layers(model):\n",
    "    pattern = re.compile(\"^R[0-9]*$\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def getNetwork2Layers(model):\n",
    "    pattern = re.compile(\"^G[0-9]*$\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def getGalu(depth, width):\n",
    "    inputs = Input(shape = (784, ))\n",
    "\n",
    "    R1 = Dense(units = width, activation = 'relu', name = \"R1\")(inputs)\n",
    "    G1 = Dense(units = width, activation = 'linear',  name = \"G1\")(inputs)\n",
    "    G1Activ = SignGate(name = \"G1Activ\")(R1)\n",
    "    G1A = Multiply(name = \"G1A\")([G1, G1Activ])\n",
    "\n",
    "    for i in range(depth - 2):\n",
    "        R1 = Dense(units = width, activation = 'relu',name = \"R\"+str(i+2))(R1)\n",
    "        G1 = Dense(units = width, activation = 'linear', name = \"G\"+str(i+2))(G1A)\n",
    "        G1Activ = SignGate(name = \"G\"+str(i+2)+\"Activ\")(R1)\n",
    "        G1A = Multiply(name = \"G\"+str(i+2)+\"A\")([G1, G1Activ])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = \"softmax\", name = \"G\"+str(depth))(G1A)\n",
    "    model = keras.Model(inputs = inputs, outputs = outputs, name = 'galu_model')\n",
    "\n",
    "    return model\n",
    "\n",
    "def getRelu(depth, width):\n",
    "    inputs = Input(shape = (784, ))\n",
    "    R1 = Dense(units = width, activation = 'relu', name = \"R1\")(inputs)\n",
    "    for i in range(depth - 2):\n",
    "        R1 = Dense(units = width, activation = 'relu', name = \"R\"+str(i+2))(R1)\n",
    "\n",
    "    outputs = Dense(units = 10, activation = \"softmax\", name = \"R\"+str(depth))(R1)\n",
    "\n",
    "    model = keras.Model(inputs = inputs, outputs = outputs, name = 'relu_model')\n",
    "\n",
    "    return model\n",
    "\n",
    "eps, beta = 0.1, 4\n",
    "\n",
    "class SoftGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SoftGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SoftGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        activation = (1 + eps)*K.sigmoid(beta*x)\n",
    "        return activation\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getDecoupledLearning(depth, width):\n",
    "    inputs = Input(shape = (784, ))\n",
    "\n",
    "    R1 = Dense(units = width, activation = 'linear', name = \"R1\")(inputs)\n",
    "    R1A = Activation('relu')(R1)\n",
    "    A1 = SoftGate()(R1)\n",
    "\n",
    "    G1 = Dense(units = width, activation = 'linear',  name = \"G1\")(inputs)\n",
    "    G1A = Multiply(name = \"G1A\")([G1, A1])\n",
    "\n",
    "    for i in range(depth - 2):\n",
    "        R1 = Dense(units = width, activation = 'linear',name = \"R\"+str(i+2))(R1A)\n",
    "        R1A = Activation('relu')(R1)\n",
    "        A1 = SoftGate()(R1)\n",
    "\n",
    "        G1 = Dense(units = width, activation = 'linear', name = \"G\"+str(i+2))(G1A)\n",
    "        G1A = Multiply(name = \"G\"+str(i+2)+\"A\")([G1, A1])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = \"softmax\", name = \"G\"+str(depth))(G1A)\n",
    "    model = keras.Model(inputs = inputs, outputs = outputs, name = 'galu_model')\n",
    "\n",
    "    return model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "depth, width = 6, 128\n",
    "lr = 1e-4\n",
    "loss = keras.losses.categorical_crossentropy\n",
    "batch_size = 32\n",
    "num_exp = 5\n",
    "num_epochs = 100\n",
    "\n",
    "history_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_galu_learned = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_frozen_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_galu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_decoupled_learning = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "1.**Train Relu & GaLU Learned**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "\n",
    "    model_relu = getRelu(depth, width)\n",
    "    model_relu.compile(loss = loss, optimizer = keras.optimizers.Adam(lr), metrics = ['acc'])\n",
    "\n",
    "    filepath=\"weights.best.hdf5\"\n",
    "    checkpoint = ModelCheckpoint(filepath, monitor='val_acc', verbose=0, save_best_only=True, mode='max')\n",
    "    callbacks_list = [checkpoint]\n",
    "\n",
    "    history = model_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= num_epochs, callbacks = callbacks_list)\n",
    "    history_relu['acc'].append(history.history['acc'])\n",
    "    history_relu['val_acc'].append(history.history['val_acc'])\n",
    "    history_relu['loss'].append(history.history['loss'])\n",
    "    history_relu['val_loss'].append(history.history['val_loss'])\n",
    "    print(\"ReLU: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))\n",
    "    model_relu.load_weights(\"weights.best.hdf5\")\n",
    "\n",
    "    model_galu_learned = getGalu(depth, width)\n",
    "    layers_relu = getNetwork1Layers(model_relu)[:-1]\n",
    "    layers_galu_learned = getNetwork1Layers(model_galu_learned)\n",
    "\n",
    "    for layer in layers_galu_learned:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_galu_learned.compile(loss = loss, optimizer = keras.optimizers.Adam(lr), metrics = ['acc'])\n",
    "\n",
    "    for layer1,layer2 in zip(layers_galu_learned, layers_relu): \n",
    "        layer1.set_weights(layer2.get_weights())\n",
    "\n",
    "    history = model_galu_learned.fit(x_train, y_train,validation_data = (x_test, y_test), verbose = 0,\n",
    "                                     batch_size=batch_size, epochs= num_epochs)\n",
    "    history_galu_learned['acc'].append(history.history['acc'])\n",
    "    history_galu_learned['val_acc'].append(history.history['val_acc'])\n",
    "    history_galu_learned['loss'].append(history.history['loss'])\n",
    "    history_galu_learned['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"GaLU Learned: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_relu['val_acc'], axis = 1))))\n",
    "\n",
    "print(\"GaLU Learned: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu_learned['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu_learned['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu_learned['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('h_mnist_arch1_relu', 'wb')\n",
    "pickle.dump(history_relu, file)\n",
    "\n",
    "file = open('h_mnist_arch1_galu_learned', 'wb')\n",
    "pickle.dump(history_galu_learned, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "2. **Frozen ReLU**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_frozen_relu = getGalu(depth, width)\n",
    "    layers_frozen_relu_n1 = getNetwork1Layers(model_frozen_relu)\n",
    "    layers_frozen_relu_n2 = getNetwork2Layers(model_frozen_relu)\n",
    "\n",
    "    for layer in layers_frozen_relu_n1:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_frozen_relu.compile(loss = loss, optimizer = keras.optimizers.Adam(lr), metrics = ['acc'])\n",
    "\n",
    "    for layer1, layer2 in zip(layers_frozen_relu_n1, layers_frozen_relu_n2):\n",
    "        layer1.set_weights(layer2.get_weights())    \n",
    "\n",
    "    history = model_frozen_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                   batch_size=batch_size, epochs= num_epochs)\n",
    "    history_frozen_relu['acc'].append(history.history['acc'])\n",
    "    history_frozen_relu['val_acc'].append(history.history['val_acc'])\n",
    "    history_frozen_relu['loss'].append(history.history['loss'])\n",
    "    history_frozen_relu['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"Frozen ReLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Frozen ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_frozen_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_frozen_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_frozen_relu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('h_mnist_arch1_frozen_relu', 'wb')\n",
    "pickle.dump(history_frozen_relu, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- **GaLU**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_galu = getGalu(depth, width)\n",
    "    layers_frozen_relu_n1 = getNetwork1Layers(model_galu)\n",
    "\n",
    "    for layer in layers_frozen_relu_n1:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_galu.compile(loss = loss, optimizer = keras.optimizers.Adam(lr), metrics = ['acc'])\n",
    "\n",
    "    history = model_galu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                             batch_size=batch_size, epochs= num_epochs)\n",
    "    history_galu['acc'].append(history.history['acc'])\n",
    "    history_galu['val_acc'].append(history.history['val_acc'])\n",
    "    history_galu['loss'].append(history.history['loss'])\n",
    "    history_galu['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"GaLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"GaLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('h_mnist_arch1_history_galu', 'wb')\n",
    "pickle.dump(history_galu, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Decoupled Learning"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_dl = getDecoupledLearning(depth, width)\n",
    "    model_dl.compile(loss = loss, optimizer = keras.optimizers.Adam(lr), metrics = ['acc'])\n",
    "\n",
    "    history = model_dl.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                             batch_size=batch_size, epochs= num_epochs)\n",
    "    \n",
    "    history_decoupled_learning['acc'].append(history.history['acc'])\n",
    "    history_decoupled_learning['val_acc'].append(history.history['val_acc'])\n",
    "    history_decoupled_learning['loss'].append(history.history['loss'])\n",
    "    history_decoupled_learning['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"Decoupled Learning: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(\n",
    "                                                        np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Decoupled Learning: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                            np.mean(np.max(history_decoupled_learning['acc'], axis = 1)), \n",
    "                                            np.mean(np.max(history_decoupled_learning['val_acc'], axis = 1)),\n",
    "                                            np.std(np.max(history_decoupled_learning['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('h_mnist_decoupled_learning', 'wb')\n",
    "pickle.dump(history_decoupled_learning, file)"
   ]
  }
 ],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 4
}


==> code/adam-vconv-cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import tensorflow.keras as tfk\n",
    "from tensorflow.keras.losses import *\n",
    "from tensorflow.keras.layers import *\n",
    "from tensorflow.keras.preprocessing.image import ImageDataGenerator\n",
    "from tensorflow.keras.callbacks import ModelCheckpoint\n",
    "import tensorflow.keras.backend as K\n",
    "from tensorflow.keras.utils import *\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import tensorflow as tf\n",
    "from tqdm import *\n",
    "import pickle\n",
    "import re"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Download cifar10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(x_train, y_train), (x_test, y_test) = tfk.datasets.cifar10.load_data()\n",
    "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_train = to_categorical(y_train, num_classes=10)\n",
    "y_test = to_categorical(y_test, num_classes=10)\n",
    "x_train = x_train / 255.0\n",
    "x_test = x_test / 255.0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class SignGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SignGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SignGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        output = K.sign(K.relu(x))\n",
    "\n",
    "        return output\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getNetwork1Layers(model):\n",
    "    pattern = re.compile(\"^n1_*\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def getNetwork2Layers(model):\n",
    "    pattern = re.compile(\"^G[0-9]*$\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def freezeWeights(layers):\n",
    "    for layer in layers:\n",
    "        print(layer.name)\n",
    "        layer.trainable = False\n",
    "\n",
    "img_wid = 32\n",
    "def getConv4Relu():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    \n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'relu')(inputs)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'relu')(C1)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'relu')(C2)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'relu')(C3)\n",
    "\n",
    "    F1 = Flatten()(C4)\n",
    "    D1 = Dense(units = 256, activation = 'relu', name = \"n1_d1\")(F1)\n",
    "    D2 = Dense(units = 256, activation = 'relu', name = \"n1_d2\")(D1)\n",
    "\n",
    "    #Output\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n1_o1\")(D2)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "\n",
    "    return model\n",
    "\n",
    "def getConv4Galu():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    #V1\n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'relu')(inputs)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'relu')(C1)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'relu')(C2)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'relu')(C3)\n",
    "    F1 = Flatten()(C4)\n",
    "    D1 = Dense(units = 256, activation = 'relu', name = \"n1_d1\")(F1)\n",
    "    D2 = Dense(units = 256, activation = 'relu', name = \"n1_d2\")(D1)\n",
    "\n",
    "    A1 = SignGate()(C1)\n",
    "    A2 = SignGate()(C2)\n",
    "    A3 = SignGate()(C3)\n",
    "    A4 = SignGate()(C4)\n",
    "    A5 = SignGate()(D1)\n",
    "    A6 = SignGate()(D2)\n",
    "    C1_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_G = Multiply()([A1, C1_G])\n",
    "\n",
    "    C2_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c2\", \n",
    "                           activation = 'linear')(C1_G)\n",
    "    C2_G = Multiply()([A2, C2_G])\n",
    "\n",
    "    #V2\n",
    "    C3_G = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n2_c3\",\n",
    "                           activation = 'linear')(C2_G)\n",
    "    C3_G = Multiply()([A3, C3_G])\n",
    "\n",
    "    C4_G = Conv2D(filters = 128, kernel_size = (3, 3),  padding = 'same', name = \"n2_c4\",\n",
    "                           activation = 'linear')(C3_G)\n",
    "    C4_G = Multiply()([A4, C4_G])\n",
    "\n",
    "    F1_G = Flatten()(C4_G)\n",
    "    D1_G = Dense(units = 256, activation = 'linear', name = \"n2_d1\")(F1_G)\n",
    "    D1_G = Multiply()([A5, D1_G])\n",
    "\n",
    "    D2_G = Dense(units = 256, activation = 'linear', name = \"n2_d2\")(D1_G)\n",
    "    D2_G = Multiply()([A6, D2_G])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n2_output\")(D2_G)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "    return model\n",
    "\n",
    "\n",
    "eps, beta = 0.1, 4\n",
    "\n",
    "class SoftGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SoftGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SoftGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        activation = (1 + eps)*K.sigmoid(beta*x)\n",
    "        return activation\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getDecoupledLearning():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    #V1\n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_A = Activation('relu')(C1)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'linear')(C1_A)\n",
    "    C2_A = Activation('relu')(C2)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'linear')(C2_A)\n",
    "    C3_A = Activation('relu')(C3)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'linear')(C3_A)\n",
    "    C4_A = Activation('relu')(C4)\n",
    "\n",
    "    F1 = Flatten()(C4_A)\n",
    "    D1 = Dense(units = 256, activation = 'linear', name = \"n1_d1\")(F1)\n",
    "    D1_A = Activation('relu')(D1)\n",
    "    D2 = Dense(units = 256, activation = 'linear', name = \"n1_d2\")(D1_A)\n",
    "\n",
    "    A1 = SoftGate()(C1)\n",
    "    A2 = SoftGate()(C2)\n",
    "    A3 = SoftGate()(C3)\n",
    "    A4 = SoftGate()(C4)\n",
    "    A5 = SoftGate()(D1)\n",
    "    A6 = SoftGate()(D2)\n",
    "    C1_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_G = Multiply()([A1, C1_G])\n",
    "\n",
    "    C2_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c2\", \n",
    "                           activation = 'linear')(C1_G)\n",
    "    C2_G = Multiply()([A2, C2_G])\n",
    "\n",
    "    #V2\n",
    "    C3_G = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n2_c3\",\n",
    "                           activation = 'linear')(C2_G)\n",
    "    C3_G = Multiply()([A3, C3_G])\n",
    "\n",
    "    C4_G = Conv2D(filters = 128, kernel_size = (3, 3),  padding = 'same', name = \"n2_c4\",\n",
    "                           activation = 'linear')(C3_G)\n",
    "    C4_G = Multiply()([A4, C4_G])\n",
    "\n",
    "    F1_G = Flatten()(C4_G)\n",
    "\n",
    "    D1_G = Dense(units = 256, activation = 'linear', name = \"n2_d1\")(F1_G)\n",
    "    D1_G = Multiply()([A5, D1_G])\n",
    "\n",
    "    D2_G = Dense(units = 256, activation = 'linear', name = \"n2_d2\")(D1_G)\n",
    "    D2_G = Multiply()([A6, D2_G])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n2_output\")(D2_G)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "    return model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "lr = 3e-4\n",
    "loss = tfk.losses.categorical_crossentropy\n",
    "opt = tfk.optimizers.Adam\n",
    "batch_size = 32\n",
    "num_exp = 5\n",
    "num_epochs = 40\n",
    "\n",
    "history_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_galu_learned = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_frozen_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': [],}\n",
    "history_galu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_decoupled_learning = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "\n",
    "    model_relu = getConv4Relu()\n",
    "    model_relu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    filepath=\"weights.best.hdf5\"\n",
    "    checkpoint = ModelCheckpoint(filepath, monitor='val_acc', verbose=0, save_best_only=True, mode='max')\n",
    "    callbacks_list = [checkpoint]\n",
    "\n",
    "    history = model_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= num_epochs, callbacks = callbacks_list)\n",
    "    history_relu['acc'].append(history.history['acc'])\n",
    "    history_relu['val_acc'].append(history.history['val_acc'])\n",
    "    history_relu['loss'].append(history.history['loss'])\n",
    "    history_relu['val_loss'].append(history.history['val_loss'])\n",
    "    print(\"ReLU: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))\n",
    "    model_relu.load_weights(\"weights.best.hdf5\")\n",
    "\n",
    "    model_galu_learned = getConv4Galu()\n",
    "    layers_relu = getNetwork1Layers(model_relu)[:-1]\n",
    "    layers_galu_learned = getNetwork1Layers(model_galu_learned)\n",
    "\n",
    "    for layer in layers_galu_learned:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_galu_learned.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    for layer1,layer2 in zip(layers_galu_learned, layers_relu): \n",
    "        layer1.set_weights(layer2.get_weights())\n",
    "    \n",
    "    history = model_galu_learned.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                     batch_size=batch_size, epochs= num_epochs)\n",
    "    history_galu_learned['acc'].append(history.history['acc'])\n",
    "    history_galu_learned['val_acc'].append(history.history['val_acc'])\n",
    "    history_galu_learned['loss'].append(history.history['loss'])\n",
    "    history_galu_learned['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"GaLU Learned: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_relu['val_acc'], axis = 1))))\n",
    "\n",
    "print(\"GaLU Learned: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu_learned['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu_learned['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu_learned['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"h_cifar10_adam_relu\", 'wb')\n",
    "pickle.dump(history_relu, file)\n",
    "\n",
    "file = open(\"h_cifar10_adam_galu_learned\", 'wb')\n",
    "pickle.dump(history_galu_learned, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Frozen ReLU"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_frozen_relu = getConv4Galu()\n",
    "    layers_frozen_relu_n1 = getNetwork1Layers(model_frozen_relu)\n",
    "    layers_frozen_relu_n2 = getNetwork2Layers(model_frozen_relu)\n",
    "\n",
    "    for layer in layers_frozen_relu_n1:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_frozen_relu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    for layer1, layer2 in zip(layers_frozen_relu_n1, layers_frozen_relu_n2):\n",
    "        layer1.set_weights(layer2.get_weights())    \n",
    "\n",
    "    history = model_frozen_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= num_epochs)\n",
    "    history_frozen_relu['acc'].append(history.history['acc'])\n",
    "    history_frozen_relu['val_acc'].append(history.history['val_acc'])\n",
    "    history_frozen_relu['loss'].append(history.history['loss'])\n",
    "    history_frozen_relu['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"Frozen ReLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Frozen ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_frozen_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_frozen_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_frozen_relu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"h_cifar10_adam_frozen_relu\", 'wb')\n",
    "pickle.dump(history_frozen_relu, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- GaLU"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_galu = getConv4Galu()\n",
    "    layers_frozen_relu_n1 = getNetwork1Layers(model_galu)\n",
    "\n",
    "    for layer in layers_frozen_relu_n1:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_galu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    history = model_galu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= num_epochs)\n",
    "    history_galu['acc'].append(history.history['acc'])\n",
    "    history_galu['val_acc'].append(history.history['val_acc'])\n",
    "    history_galu['loss'].append(history.history['loss'])\n",
    "    history_galu['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"GaLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"GaLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"h_cifar10_adam_galu\", 'wb')\n",
    "pickle.dump(history_galu, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Decoupled Learning"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_dl = getDecoupledLearning(depth, width)\n",
    "    model_dl.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    history = model_dl.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                             batch_size=batch_size, epochs= num_epochs)\n",
    "    \n",
    "    history_decoupled_learning['acc'].append(history.history['acc'])\n",
    "    history_decoupled_learning['val_acc'].append(history.history['val_acc'])\n",
    "    history_decoupled_learning['loss'].append(history.history['loss'])\n",
    "    history_decoupled_learning['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"Decoupled Learning: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(\n",
    "                                                        np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Decoupled Learning: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                            np.mean(np.max(history_decoupled_learning['acc'], axis = 1)), \n",
    "                                            np.mean(np.max(history_decoupled_learning['val_acc'], axis = 1)),\n",
    "                                            np.std(np.max(history_decoupled_learning['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('h_cifar10_vconv_adam_decoupled_learning', 'wb')\n",
    "pickle.dump(history_decoupled_learning, file)"
   ]
  }
 ],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 1
}


==> code/binary-mnist_vt.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Experiment\n",
    "We train a ReLU network for binary-mnist dataset. We plot $y^T(H_t)^{-1}y$ over time where path gram $H_t = {\\Phi_t}^T{\\Phi_t} = (x^Tx)\\odot\\lambda_t$ and $\\lambda_t(s, s')$ stands for the total number of paths which are active for both input examples $s$ and $s'$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Import Libraries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "! sudo apt-get install texlive-latex-recommended #1\n",
    "! sudo apt-get install dvipng texlive-fonts-recommended #2\n",
    "! wget http://mirrors.ctan.org/macros/latex/contrib/type1cm.zip #3\n",
    "! unzip type1cm.zip -d /tmp/type1cm #4\n",
    "! cd /tmp/type1cm/type1cm/ && sudo latex type1cm.ins  #5\n",
    "! sudo mkdir /usr/share/texmf/tex/latex/type1cm #6\n",
    "! sudo cp /tmp/type1cm/type1cm/type1cm.sty /usr/share/texmf/tex/latex/type1cm #7\n",
    "! sudo texhash #8"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- binaryMnist_galu-vs-ReluThenGalu"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import tensorflow as tf\n",
    "print(tf.__version__)\n",
    "import keras as tfk\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "from tqdm import tqdm\n",
    "import time\n",
    "import re\n",
    "from sklearn.model_selection import *\n",
    "import keras.backend as K\n",
    "from keras.layers import *"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "labels = [-1, 1]\n",
    "def getMnist():\n",
    "    (x_train, y_train), (x_test, y_test) = tfk.datasets.mnist.load_data()\n",
    "    max_x = np.max(x_train)\n",
    "\n",
    "    x_train = x_train / max_x\n",
    "    x_test = x_test / max_x\n",
    "\n",
    "    bool_train = ((y_train == 4) | (y_train == 7))\n",
    "    bool_test = ((y_test == 4) | (y_test == 7))\n",
    "\n",
    "    x_train = x_train[bool_train]\n",
    "    y_train = y_train[bool_train].astype(np.int32)\n",
    "    x_test = x_test[bool_test]\n",
    "    y_test = y_test[bool_test].astype(np.int32)\n",
    "    y_train[y_train == 4] = labels[0]\n",
    "    y_test[y_test == 4] = labels[0]\n",
    "    y_train[y_train == 7] = labels[1]\n",
    "    y_test[y_test == 7] = labels[1]\n",
    "\n",
    "    x_train = x_train.reshape(x_train.shape[0], -1)\n",
    "    x_test = x_test.reshape(x_test.shape[0], -1)\n",
    "\n",
    "    return x_train, y_train, x_test, y_test"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_train, y_train, x_test, y_test = getMnist()\n",
    "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Utils"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def getEig(g_mat):\n",
    "    eig_vals = np.linalg.eig(g_mat)\n",
    "    eig_vals = np.real(eig_vals[0])\n",
    "    return eig_vals\n",
    "\n",
    "def getRandomIndices(max_lim, num_ind):\n",
    "    all_indices  = np.arange(0, max_lim)\n",
    "    np.random.shuffle(np.arange(0, max_lim))\n",
    "    return all_indices[: num_ind]\n",
    "\n",
    "def getUniqueLabelExamples(x_train, y_train, num_class, num_each_class):\n",
    "    x_batch = x_train[:num_each_class * num_class,:].copy()\n",
    "    y_batch = np.zeros((num_each_class * num_class, ))\n",
    "\n",
    "    for ind, label in enumerate(labels):\n",
    "        x_temp = x_train[(y_train == label), :]\n",
    "        max_lim = x_temp.shape[0]\n",
    "        indices = getRandomIndices(max_lim, num_each_class)\n",
    "        x_batch[ind*num_each_class: (ind+1)*num_each_class, :] = x_temp[indices, :]\n",
    "        y_batch[ind*num_each_class: (ind+1)*num_each_class, ] = label\n",
    "\n",
    "    return x_batch, y_batch\n",
    "\n",
    "sess = K.get_session()\n",
    "\n",
    "def relu(z):\n",
    "    return np.maximum(0, z)\n",
    "\n",
    "def getLayersOutput(wts, X):\n",
    "    layer_output = [X]\n",
    "    for i, w in enumerate(wts[:-1]):\n",
    "        # print(X.shape)\n",
    "        output = relu(np.matmul(X, w))\n",
    "        layer_output.append(output)\n",
    "        X = output\n",
    "    w = wts[-1]\n",
    "    # print(X.shape, w.shape)\n",
    "    output = np.matmul(X, w)\n",
    "    layer_output.append(output)\n",
    "    return layer_output    \n",
    "\n",
    "def getLayerActivation(wts, X):\n",
    "    layer_outputs = getLayersOutput(wts, X)\n",
    "    layer_activity = []\n",
    "    for output in layer_outputs[1:-1]:\n",
    "        activity = (output > 0).astype(np.int)\n",
    "        layer_activity.append(activity)\n",
    "    return layer_activity\n",
    "\n",
    "def getActivityGram(layer_activity):\n",
    "    num_input = layer_activity[0].shape[0]\n",
    "    layer_gram = []\n",
    "    total_gram = np.ones((num_input, num_input))\n",
    "    for activity in layer_activity:\n",
    "        gram = np.dot(activity, activity.T)\n",
    "        total_gram = np.multiply(total_gram, gram)\n",
    "\n",
    "    return total_gram"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "width = 100\n",
    "depth = 6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from keras import backend as K\n",
    "from keras.layers import Layer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "input_sz = 784\n",
    "output_sz = 1\n",
    "num_epochs = 50\n",
    "batch_size = 64\n",
    "num_exp = 5\n",
    "\n",
    "def my_init2(shape, dtype = None):\n",
    "    return tf.Variable(np.random.choice([-np.sqrt(2/width), np.sqrt(2/width)], \n",
    "                                        shape, [0.5, 0.5]), dtype = dtype, trainable= True)\n",
    "\n",
    "def getRelu():\n",
    "    inputs = tfk.Input(shape = (input_sz, ))\n",
    "    R1 = Dense(units = width, activation = 'relu', use_bias = False, \n",
    "               kernel_initializer = my_init2, name = \"R1\")(inputs)\n",
    "\n",
    "    for i in range(depth - 2):\n",
    "        R1 = Dense(units = width, activation = 'relu', use_bias = False, \n",
    "                   kernel_initializer = my_init2, name = \"R\"+str(i+2))(R1)\n",
    "\n",
    "    outputs = Dense(units = output_sz, activation = \"linear\", use_bias = False,\n",
    "                    kernel_initializer = my_init2, name = \"R\"+str(depth))(R1)\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs, name = 'mnist_model')\n",
    "\n",
    "    return model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "history_relu = {'mean_squared_error' : [], 'val_mean_squared_error' : [], 'norm_normalized' : [], \n",
    "                'norm_unnormalized' : []}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_batch, y_batch = getUniqueLabelExamples(x_train, y_train, 2, 100)\n",
    "input_gram = np.dot(x_batch, x_batch.T)\n",
    "print(x_batch.shape, y_batch.shape)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    model = getRelu()\n",
    "\n",
    "    optimizer = tfk.optimizers.RMSprop(lr = 1e-4)\n",
    "    model.compile(optimizer= optimizer, loss = 'mse', metrics = ['mse'])\n",
    "    model.fit(x_train[:1], y_train[:1], epochs = 1, batch_size = 1, verbose = 0)\n",
    "\n",
    "    mse_temp = []\n",
    "    val_mse_temp = []\n",
    "    norm_temp_normalized = []\n",
    "    norm_temp_unnormalized = []\n",
    "\n",
    "    for epoch_i in (range(num_epochs)):\n",
    "        if epoch_i % 2 == 0:\n",
    "            wts = model.get_weights()\n",
    "            layer_activity = getLayerActivation(wts, x_batch)\n",
    "            K_t = np.multiply(input_gram, getActivityGram(layer_activity))\n",
    "            K_t_normalized = K_t / np.sum(np.diagonal(K_t))\n",
    "\n",
    "            norm = np.dot(y_batch, np.dot(np.linalg.inv(K_t), y_batch))\n",
    "            norm_temp_unnormalized.append(norm)\n",
    "\n",
    "            norm = np.dot(y_batch, np.dot(np.linalg.inv(K_t_normalized), y_batch))\n",
    "            norm_temp_normalized.append(norm)\n",
    "\n",
    "        history = model.fit(x_train, y_train, validation_data=(x_test, y_test), \n",
    "                                    epochs = 1, batch_size = batch_size, verbose = 0)\n",
    "        \n",
    "        mse_temp.append(history.history['mean_squared_error'][0])\n",
    "        val_mse_temp.append(history.history['val_mean_squared_error'][0])\n",
    "\n",
    "    history_relu['mean_squared_error'].append(mse_temp)\n",
    "    history_relu['val_mean_squared_error'].append(val_mse_temp)\n",
    "    history_relu['norm_normalized'].append(norm_temp_normalized)\n",
    "    history_relu['norm_unnormalized'].append(norm_temp_unnormalized)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mean_norm = np.mean(history_relu['norm_normalized'], axis = 0)\n",
    "mean_std = np.std(history_relu['norm_normalized'], axis = 0)\n",
    "plt.errorbar(x = np.arange(mean_norm.shape[0]), y = mean_norm, yerr = mean_std, marker = 'o')\n",
    "plt.ylabel(\"norm\", fontsize = 14)\n",
    "plt.xlabel(\"epochs\", fontsize = 14)\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 1
}


==> code/gconv_multi_step_copy_cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import tensorflow.keras as tfk\n",
    "from tensorflow.keras.losses import *\n",
    "from tensorflow.keras.layers import *\n",
    "from tensorflow.keras.preprocessing.image import ImageDataGenerator\n",
    "from tensorflow.keras.callbacks import ModelCheckpoint\n",
    "import tensorflow.keras.backend as K\n",
    "from tensorflow.keras.utils import *\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import tensorflow as tf\n",
    "from tqdm import *\n",
    "import pickle\n",
    "import re"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Download cifar10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(x_train, y_train), (x_test, y_test) = tfk.datasets.cifar10.load_data()\n",
    "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_train = to_categorical(y_train, num_classes=10)\n",
    "y_test = to_categorical(y_test, num_classes=10)\n",
    "x_train = x_train / 255.0\n",
    "x_test = x_test / 255.0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class SignGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SignGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SignGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        output = K.sign(K.relu(x))\n",
    "\n",
    "        return output\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getNetwork1Layers(model):\n",
    "    pattern = re.compile(\"^n1_*\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def getNetwork2Layers(model):\n",
    "    pattern = re.compile(\"^G[0-9]*$\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def freezeWeights(layers):\n",
    "    for layer in layers:\n",
    "        print(layer.name)\n",
    "        layer.trainable = False\n",
    "\n",
    "img_wid = 32\n",
    "def getConv4Relu():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    \n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'relu')(inputs)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'relu')(C1)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'relu')(C2)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'relu')(C3)\n",
    "\n",
    "    G1 = GlobalAveragePooling2D()(C4)\n",
    "    F1 = Flatten()(G1)\n",
    "    D1 = Dense(units = 256, activation = 'relu', name = \"n1_d1\")(F1)\n",
    "    D2 = Dense(units = 256, activation = 'relu', name = \"n1_d2\")(D1)\n",
    "\n",
    "    #Output\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n1_o1\")(D2)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "\n",
    "    return model\n",
    "\n",
    "def getConv4Galu():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    #V1\n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'relu')(inputs)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'relu')(C1)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'relu')(C2)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'relu')(C3)\n",
    "    G1 = GlobalAveragePooling2D()(C4)\n",
    "    F1 = Flatten()(G1)\n",
    "    D1 = Dense(units = 256, activation = 'relu', name = \"n1_d1\")(F1)\n",
    "    D2 = Dense(units = 256, activation = 'relu', name = \"n1_d2\")(D1)\n",
    "\n",
    "    A1 = SignGate()(C1)\n",
    "    A2 = SignGate()(C2)\n",
    "    A3 = SignGate()(C3)\n",
    "    A4 = SignGate()(C4)\n",
    "    A5 = SignGate()(D1)\n",
    "    A6 = SignGate()(D2)\n",
    "    C1_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_G = Multiply()([A1, C1_G])\n",
    "\n",
    "    C2_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c2\", \n",
    "                           activation = 'linear')(C1_G)\n",
    "    C2_G = Multiply()([A2, C2_G])\n",
    "\n",
    "    #V2\n",
    "    C3_G = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n2_c3\",\n",
    "                           activation = 'linear')(C2_G)\n",
    "    C3_G = Multiply()([A3, C3_G])\n",
    "\n",
    "    C4_G = Conv2D(filters = 128, kernel_size = (3, 3),  padding = 'same', name = \"n2_c4\",\n",
    "                           activation = 'linear')(C3_G)\n",
    "    C4_G = Multiply()([A4, C4_G])\n",
    "\n",
    "    G1_G = GlobalAveragePooling2D()(C4_G)\n",
    "    F1_G = Flatten()(G1_G)\n",
    "\n",
    "    D1_G = Dense(units = 256, activation = 'linear', name = \"n2_d1\")(F1_G)\n",
    "    D1_G = Multiply()([A5, D1_G])\n",
    "\n",
    "    D2_G = Dense(units = 256, activation = 'linear', name = \"n2_d2\")(D1_G)\n",
    "    D2_G = Multiply()([A6, D2_G])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n2_output\")(D2_G)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "    return model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "lr = 3e-4\n",
    "loss = tfk.losses.categorical_crossentropy\n",
    "opt = tfk.optimizers.Adam\n",
    "batch_size = 32\n",
    "num_exp = 3\n",
    "\n",
    "history_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': [], 'train_margin': [], 'test_margin': []}\n",
    "history_galu_learned = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': [], 'train_margin': [], 'test_margin': []}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "\n",
    "    model_relu = getConv4Relu()\n",
    "    model_relu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    filepath=\"weights.best.hdf5\"\n",
    "    checkpoint = ModelCheckpoint(filepath, monitor='val_acc', verbose=0, save_best_only=True, mode='max')\n",
    "    callbacks_list = [checkpoint]\n",
    "    relu_temp_acc = []\n",
    "    relu_temp_val = []\n",
    "    galu_temp_acc = []\n",
    "    galu_temp_val = []\n",
    "\n",
    "    model_galu = getConv4Galu()\n",
    "    layers_galu = getNetwork1Layers(model_galu)\n",
    "    for layer in layers_galu:\n",
    "        layer.trainable = False\n",
    "    model_galu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    history_g = model_galu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                    batch_size=batch_size, epochs= 80)\n",
    "    \n",
    "    galu_temp_acc.append(np.max(history_g.history['acc']))\n",
    "    galu_temp_val.append(np.max(history_g.history['val_acc']))\n",
    "    \n",
    "    for epoch_i in range(6):\n",
    "        history_r = model_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= 10, callbacks = callbacks_list)\n",
    "        relu_temp_acc.append(np.max(history_r.history['acc']))\n",
    "        relu_temp_val.append(np.max(history_r.history['val_acc']))\n",
    "    \n",
    "        print(\"ReLU: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history_r.history['acc']), \n",
    "                                                            np.max(history_r.history['val_acc'])))\n",
    "        model_relu1 = getConv4Relu()\n",
    "        model_relu1.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "        model_relu1.load_weights(\"weights.best.hdf5\")    #load weights of relu\n",
    "        \n",
    "        model_galu_learned = getConv4Galu()\n",
    "        layers_relu = getNetwork1Layers(model_relu1)[:-1]\n",
    "        layers_galu_learned = getNetwork1Layers(model_galu_learned)\n",
    "        \n",
    "        for layer in layers_galu_learned:\n",
    "            layer.trainable = False\n",
    "\n",
    "        model_galu_learned.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "        for layer1, layer2 in zip(layers_galu_learned, layers_relu): \n",
    "            layer1.set_weights(layer2.get_weights())       #copy weights of trained relu network in gating network\n",
    "\n",
    "        history_g = model_galu_learned.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                        batch_size=batch_size, epochs= 80)\n",
    "        galu_temp_acc.append(np.max(history_g.history['acc']))\n",
    "        galu_temp_val.append(np.max(history_g.history['val_acc']))\n",
    "        print(\"GaLU Learned: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history_g.history['acc']), \n",
    "                                                        np.max(history_g.history['val_acc'])))\n",
    "        print(\"----------------------------------------------------------------------------------\")\n",
    "    history_galu_learned['acc'].append(galu_temp_acc)\n",
    "    history_galu_learned['val_acc'].append(galu_temp_val)\n",
    "    history_relu['acc'].append(relu_temp_acc)\n",
    "    history_relu['val_acc'].append(relu_temp_val)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    " print(\"ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_relu['val_acc'], axis = 1))))\n",
    "\n",
    "print(\"GaLU Learned: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu_learned['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu_learned['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu_learned['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Save Results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"h_conv4_multi_step_copy_relu\", 'wb')\n",
    "pickle.dump(history_relu, file)\n",
    "\n",
    "file = open(\"h_conv4_multi_step_copy_galu_learned\", 'wb')\n",
    "pickle.dump(history_galu_learned, file)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "flnpf = np.mean(np.array(history_galu_learned['val_acc']), axis = 0)\n",
    "print(flnpf.shape)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Plot Results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "stage = np.arange(7).tolist()\n",
    "flnpf = flnpf*100\n",
    "cntk = [77.43 for _ in range(25)]\n",
    "relu = [80.32 for _ in range(25)]\n",
    "frnpf = [flnpf[0] for _ in range(25)]\n",
    "temp_x =  np.arange(0, 6.01, 0.25)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.plot(stage, flnpf, marker = 'o', label = 'FLNPF')\n",
    "plt.plot(temp_x, cntk, '--', label = ' CNTK Arora et al. [2019]')\n",
    "plt.plot(temp_x, relu, '--', label = 'RELU', marker = '>')\n",
    "plt.plot(temp_x, frnpf, '--', label = 'FRNPF', marker = '*')\n",
    "\n",
    "yticks = (flnpf[:-4].tolist() + [flnpf[-1]]+[cntk[0]]+[relu[0]])\n",
    "\n",
    "plt.legend(fontsize = 12)\n",
    "plt.xlabel('Stage', fontsize = 16)\n",
    "plt.ylabel('Test Accuracy(%)', fontsize = 16)\n",
    "plt.yticks(yticks)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 1
}


==> code/mnist_ntk_trace.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pip install gast==0.2.2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%tensorflow_version 1.x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from tensorflow import keras\n",
    "from tensorflow.keras.layers import *\n",
    "from tensorflow.keras.callbacks import ModelCheckpoint\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import tensorflow.keras.backend as K\n",
    "from tensorflow.keras.utils import *\n",
    "import pickle\n",
    "import tensorflow as tf\n",
    "import re\n",
    "print(tf.__version__)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(x_train, y_train), (x_test, y_test) = keras.datasets.mnist.load_data()\n",
    "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_train1 = y_train.copy()\n",
    "y_train = to_categorical(y_train, num_classes=10)\n",
    "y_test = to_categorical(y_test, num_classes=10)\n",
    "x_train = x_train.reshape(-1, 784)\n",
    "\n",
    "x_test = x_test.reshape(-1, 784)\n",
    "x_train = x_train / 255.0\n",
    "x_test = x_test / 255.0\n",
    "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Utils"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "def getEig(g_mat):\n",
    "    eig_vals = np.linalg.eig(g_mat)\n",
    "    eig_vals = np.real(eig_vals[0])\n",
    "    return eig_vals\n",
    "\n",
    "def getRandomIndices(max_lim, num_ind):\n",
    "    all_indices  = np.arange(0, max_lim)\n",
    "    np.random.shuffle(np.arange(0, max_lim))\n",
    "    return all_indices[: num_ind]\n",
    "\n",
    "def getUniqueLabelExamples(x_train, y_train, num_class, num_each_class):\n",
    "    x_batch = x_train[:num_each_class * num_class,:].copy()\n",
    "    y_batch = y_train[:num_each_class * num_class,:].copy()\n",
    "\n",
    "    for ind in range(10):\n",
    "        x_temp = x_train[(y_train1 == ind), :]\n",
    "        y_temp = y_train[(y_train1 == ind), :]\n",
    "        max_lim = x_temp.shape[0]\n",
    "        indices = getRandomIndices(max_lim, num_each_class)\n",
    "        x_batch[ind*num_each_class: (ind+1)*num_each_class, :] = x_temp[indices, :]\n",
    "        y_batch[ind*num_each_class: (ind+1)*num_each_class, : ] = y_temp[indices, :]\n",
    "\n",
    "    return x_batch, y_batch\n",
    "\n",
    "sess = tf.compat.v1.keras.backend.get_session()\n",
    "\n",
    "def getNetwork1Layers(model):\n",
    "    pattern = re.compile(\"^R[0-9]*$\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def getNetwork2Layers(model):\n",
    "    pattern = re.compile(\"^G[0-9]*$\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "    \n",
    "def freezeWeights(layers):\n",
    "    for layer in layers:\n",
    "        layer.trainable = False\n",
    "\n",
    "def getNetwork1TrainableWts(model):\n",
    "    layer_list = getNetwork1Layers(model)\n",
    "    wts = []\n",
    "    for layer in layer_list:\n",
    "        wts.append((layer.trainable_weights + layer.non_trainable_weights)[0])\n",
    "\n",
    "    return wts\n",
    "\n",
    "def getNetwork2TrainableWts(model):\n",
    "    layer_list = getNetwork2Layers(model)\n",
    "    wts = []\n",
    "    for layer in layer_list:\n",
    "        wts.append((layer.trainable_weights + layer.non_trainable_weights)[0])\n",
    "\n",
    "    return wts\n",
    "\n",
    "def getNTK(model, x_batch, wts, epoch_i):\n",
    "    if epoch_i == 0:\n",
    "        init = tf.global_variables_initializer()\n",
    "        sess.run(init)\n",
    "\n",
    "    gradients = K.gradients(model.output, wts)\n",
    "    Phi_E = None\n",
    "    for i in (range(x_batch.shape[0])):\n",
    "        grad = sess.run(gradients, feed_dict={model.input:x_batch[i:i+1, :]})\n",
    "        row_grad = []\n",
    "        for grad_layer in grad:\n",
    "            row_grad += grad_layer.flatten().tolist()\n",
    "\n",
    "        if Phi_E is None:\n",
    "            Phi_E = np.zeros((x_batch.shape[0], len(row_grad)))\n",
    "\n",
    "        Phi_E[i, :] = row_grad\n",
    "\n",
    "    return np.dot(Phi_E, Phi_E.T)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Models"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "eps, beta = 0.1, 4\n",
    "class SoftGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SoftGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SoftGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        activation = (1 + eps)*K.sigmoid(beta*x)\n",
    "        return activation\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getGalu(depth, width):\n",
    "    inputs = Input(shape = (784, ))\n",
    "\n",
    "    R1 = Dense(units = width, activation = 'linear', name = \"R1\")(inputs)\n",
    "    R1A = Activation('relu')(R1)\n",
    "    A1 = SoftGate()(R1)\n",
    "\n",
    "    G1 = Dense(units = width, activation = 'linear',  name = \"G1\")(inputs)\n",
    "    G1A = Multiply(name = \"G1A\")([G1, A1])\n",
    "\n",
    "    for i in range(depth - 2):\n",
    "        R1 = Dense(units = width, activation = 'linear',name = \"R\"+str(i+2))(R1A)\n",
    "        R1A = Activation('relu')(R1)\n",
    "        A1 = SoftGate()(R1)\n",
    "\n",
    "        G1 = Dense(units = width, activation = 'linear', name = \"G\"+str(i+2))(G1A)\n",
    "        G1A = Multiply(name = \"G\"+str(i+2)+\"A\")([G1, A1])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = \"softmax\", name = \"G\"+str(depth))(G1A)\n",
    "    model = keras.Model(inputs = inputs, outputs = outputs, name = 'galu_model')\n",
    "\n",
    "    return model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "depth, width = 6, 128\n",
    "lr = 1e-2\n",
    "loss = keras.losses.categorical_crossentropy\n",
    "opt = keras.optimizers.SGD\n",
    "batch_size = 32\n",
    "num_exp = 5\n",
    "num_epochs = 60\n",
    "\n",
    "history_galu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': [], \n",
    "                'norm_value': [], 'norm_gate': [], \n",
    "                'trace_value': [], 'trace_gate': []}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_batch, y_batch = getUniqueLabelExamples(x_train, y_train, 10, 20)\n",
    "print(x_batch.shape, y_batch.shape)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Train Galu"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_galu = getGalu(depth, width)\n",
    "    model_galu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "    acc_temp = []\n",
    "    val_acc_temp = []\n",
    "    trace_temp_value = []\n",
    "    trace_temp_gate = []\n",
    "    norm_temp_value = []\n",
    "    norm_temp_gate = []\n",
    "\n",
    "    for epoch_i in range(num_epochs):\n",
    "        if epoch_i % 5 == 0:\n",
    "            wts = getNetwork2TrainableWts(model_galu)\n",
    "            K_t = getNTK(model_galu, x_batch, wts, epoch_i)\n",
    "            K_t_flatten = K_t.flatten()\n",
    "\n",
    "            trace_temp_value.append(np.sum(np.diagonal(K_t)))\n",
    "            norm_temp_value.append(np.linalg.norm(K_t_flatten))\n",
    "\n",
    "            wts = getNetwork1TrainableWts(model_galu)\n",
    "            K_t = getNTK(model_galu, x_batch, wts, epoch_i)\n",
    "            K_t_flatten = K_t.flatten()\n",
    "\n",
    "            trace_temp_gate.append(np.sum(np.diagonal(K_t)))\n",
    "            norm_temp_gate.append(np.linalg.norm(K_t_flatten))\n",
    "\n",
    "        history = model_galu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                             batch_size=batch_size, epochs= 1)\n",
    "        \n",
    "        acc_temp.append(history.history['acc'][0])\n",
    "        val_acc_temp.append(history.history['val_acc'][0])\n",
    "    \n",
    "    history_galu['acc'].append(acc_temp)\n",
    "    history_galu['val_acc'].append(val_acc_temp)\n",
    "    history_galu['trace_value'].append(trace_temp_value)\n",
    "    history_galu['trace_gate'].append(trace_temp_gate)\n",
    "    \n",
    "    history_galu['norm_value'].append(norm_temp_value)\n",
    "    history_galu['norm_gate'].append(norm_temp_gate)\n",
    "\n",
    "    print(\"GaLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"GaLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "trace_value = np.mean(history_galu['trace_value'], axis = 0)\n",
    "trace_gate = np.mean(history_galu['trace_gate'], axis = 0)\n",
    "norm_value = np.mean(history_galu['norm_value'], axis = 0)\n",
    "norm_gate = np.mean(history_galu['norm_gate'], axis = 0)\n",
    "\n",
    "plt.plot(norm_value, '--', label = 'norm_value')\n",
    "plt.plot(norm_gate, '--', label = 'norm_gate')\n",
    "plt.plot(trace_value, label = 'trace_value')\n",
    "plt.plot(trace_gate, label = 'trace_gate')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 1
}


==> code/sgd-gconv-cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import tensorflow.keras as tfk\n",
    "from tensorflow.keras.losses import *\n",
    "from tensorflow.keras.layers import *\n",
    "from tensorflow.keras.preprocessing.image import ImageDataGenerator\n",
    "from tensorflow.keras.callbacks import ModelCheckpoint\n",
    "import tensorflow.keras.backend as K\n",
    "from tensorflow.keras.utils import *\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import tensorflow as tf\n",
    "from tqdm import *\n",
    "import pickle\n",
    "import re"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Download cifar10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(x_train, y_train), (x_test, y_test) = tfk.datasets.cifar10.load_data()\n",
    "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_train = to_categorical(y_train, num_classes=10)\n",
    "y_test = to_categorical(y_test, num_classes=10)\n",
    "x_train = x_train / 255.0\n",
    "x_test = x_test / 255.0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class SignGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SignGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SignGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        output = K.sign(K.relu(x))\n",
    "\n",
    "        return output\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getNetwork1Layers(model):\n",
    "    pattern = re.compile(\"^n1_*\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def getNetwork2Layers(model):\n",
    "    pattern = re.compile(\"^G[0-9]*$\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def freezeWeights(layers):\n",
    "    for layer in layers:\n",
    "        print(layer.name)\n",
    "        layer.trainable = False\n",
    "\n",
    "img_wid = 32\n",
    "def getConv4Relu():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    \n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'relu')(inputs)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'relu')(C1)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'relu')(C2)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'relu')(C3)\n",
    "\n",
    "    G1 = GlobalAveragePooling2D()(C4)\n",
    "    F1 = Flatten()(G1)\n",
    "    D1 = Dense(units = 256, activation = 'relu', name = \"n1_d1\")(F1)\n",
    "    D2 = Dense(units = 256, activation = 'relu', name = \"n1_d2\")(D1)\n",
    "\n",
    "    #Output\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n1_o1\")(D2)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "\n",
    "    return model\n",
    "\n",
    "def getConv4Galu():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    #V1\n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'relu')(inputs)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'relu')(C1)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'relu')(C2)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'relu')(C3)\n",
    "    G1 = GlobalAveragePooling2D()(C4)\n",
    "    F1 = Flatten()(G1)\n",
    "    D1 = Dense(units = 256, activation = 'relu', name = \"n1_d1\")(F1)\n",
    "    D2 = Dense(units = 256, activation = 'relu', name = \"n1_d2\")(D1)\n",
    "\n",
    "    A1 = SignGate()(C1)\n",
    "    A2 = SignGate()(C2)\n",
    "    A3 = SignGate()(C3)\n",
    "    A4 = SignGate()(C4)\n",
    "    A5 = SignGate()(D1)\n",
    "    A6 = SignGate()(D2)\n",
    "    C1_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_G = Multiply()([A1, C1_G])\n",
    "\n",
    "    C2_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c2\", \n",
    "                           activation = 'linear')(C1_G)\n",
    "    C2_G = Multiply()([A2, C2_G])\n",
    "\n",
    "    #V2\n",
    "    C3_G = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n2_c3\",\n",
    "                           activation = 'linear')(C2_G)\n",
    "    C3_G = Multiply()([A3, C3_G])\n",
    "\n",
    "    C4_G = Conv2D(filters = 128, kernel_size = (3, 3),  padding = 'same', name = \"n2_c4\",\n",
    "                           activation = 'linear')(C3_G)\n",
    "    C4_G = Multiply()([A4, C4_G])\n",
    "\n",
    "    G1_G = GlobalAveragePooling2D()(C4_G)\n",
    "    F1_G = Flatten()(G1_G)\n",
    "\n",
    "    D1_G = Dense(units = 256, activation = 'linear', name = \"n2_d1\")(F1_G)\n",
    "    D1_G = Multiply()([A5, D1_G])\n",
    "\n",
    "    D2_G = Dense(units = 256, activation = 'linear', name = \"n2_d2\")(D1_G)\n",
    "    D2_G = Multiply()([A6, D2_G])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n2_output\")(D2_G)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "    return model\n",
    "\n",
    "eps, beta = 0.1, 4\n",
    "\n",
    "class SoftGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SoftGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SoftGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        activation = (1 + eps)*K.sigmoid(beta*x)\n",
    "        return activation\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getDecoupledLearning():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    #V1\n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_A = Activation('relu')(C1)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'linear')(C1_A)\n",
    "    C2_A = Activation('relu')(C2)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'linear')(C2_A)\n",
    "    C3_A = Activation('relu')(C3)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'linear')(C3_A)\n",
    "    C4_A = Activation('relu')(C4)\n",
    "    G1 = GlobalAveragePooling2D()(C4_A)\n",
    "    F1 = Flatten()(G1)\n",
    "    D1 = Dense(units = 256, activation = 'linear', name = \"n1_d1\")(F1)\n",
    "    D1_A = Activation('relu')(D1)\n",
    "    D2 = Dense(units = 256, activation = 'linear', name = \"n1_d2\")(D1_A)\n",
    "\n",
    "    A1 = SoftGate()(C1)\n",
    "    A2 = SoftGate()(C2)\n",
    "    A3 = SoftGate()(C3)\n",
    "    A4 = SoftGate()(C4)\n",
    "    A5 = SoftGate()(D1)\n",
    "    A6 = SoftGate()(D2)\n",
    "    C1_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_G = Multiply()([A1, C1_G])\n",
    "\n",
    "    C2_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c2\", \n",
    "                           activation = 'linear')(C1_G)\n",
    "    C2_G = Multiply()([A2, C2_G])\n",
    "\n",
    "    #V2\n",
    "    C3_G = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n2_c3\",\n",
    "                           activation = 'linear')(C2_G)\n",
    "    C3_G = Multiply()([A3, C3_G])\n",
    "\n",
    "    C4_G = Conv2D(filters = 128, kernel_size = (3, 3),  padding = 'same', name = \"n2_c4\",\n",
    "                           activation = 'linear')(C3_G)\n",
    "    C4_G = Multiply()([A4, C4_G])\n",
    "\n",
    "    G1_G = GlobalAveragePooling2D()(C4_G)\n",
    "    F1_G = Flatten()(G1_G)\n",
    "\n",
    "    D1_G = Dense(units = 256, activation = 'linear', name = \"n2_d1\")(F1_G)\n",
    "    D1_G = Multiply()([A5, D1_G])\n",
    "\n",
    "    D2_G = Dense(units = 256, activation = 'linear', name = \"n2_d2\")(D1_G)\n",
    "    D2_G = Multiply()([A6, D2_G])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n2_output\")(D2_G)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "    return model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "lr = 1e-1\n",
    "loss = tfk.losses.categorical_crossentropy\n",
    "opt = tfk.optimizers.SGD\n",
    "batch_size = 32\n",
    "num_exp = 5\n",
    "num_epochs = 80\n",
    "\n",
    "history_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_galu_learned = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_frozen_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_galu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_decoupled_learning = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "\n",
    "    model_relu = getConv4Relu()\n",
    "    model_relu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    filepath=\"weights.best.hdf5\"\n",
    "    checkpoint = ModelCheckpoint(filepath, monitor='val_acc', verbose=0, save_best_only=True, mode='max')\n",
    "    callbacks_list = [checkpoint]\n",
    "\n",
    "    history = model_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= num_epochs, callbacks = callbacks_list)\n",
    "    history_relu['acc'].append(history.history['acc'])\n",
    "    history_relu['val_acc'].append(history.history['val_acc'])\n",
    "    history_relu['loss'].append(history.history['loss'])\n",
    "    history_relu['val_loss'].append(history.history['val_loss'])\n",
    "    print(\"ReLU: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))\n",
    "    model_relu.load_weights(\"weights.best.hdf5\")\n",
    "\n",
    "    model_galu_learned = getConv4Galu()\n",
    "    layers_relu = getNetwork1Layers(model_relu)[:-1]\n",
    "    layers_galu_learned = getNetwork1Layers(model_galu_learned)\n",
    "\n",
    "    for layer in layers_galu_learned:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_galu_learned.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    for layer1,layer2 in zip(layers_galu_learned, layers_relu): \n",
    "        layer1.set_weights(layer2.get_weights())\n",
    "\n",
    "    history = model_galu_learned.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                     batch_size=batch_size, epochs= num_epochs)\n",
    "    history_galu_learned['acc'].append(history.history['acc'])\n",
    "    history_galu_learned['val_acc'].append(history.history['val_acc'])\n",
    "    history_galu_learned['loss'].append(history.history['loss'])\n",
    "    history_galu_learned['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"GaLU Learned: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_relu['val_acc'], axis = 1))))\n",
    "\n",
    "print(\"GaLU Learned: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu_learned['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu_learned['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu_learned['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"h_cifar10_gconv_sgd_relu\", 'wb')\n",
    "pickle.dump(history_relu, file)\n",
    "\n",
    "file = open(\"h_cifar10_gconv_sgd_galu_learned\", 'wb')\n",
    "pickle.dump(history_galu_learned, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Frozen ReLU"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_frozen_relu = getConv4Galu()\n",
    "    layers_frozen_relu_n1 = getNetwork1Layers(model_frozen_relu)\n",
    "    layers_frozen_relu_n2 = getNetwork2Layers(model_frozen_relu)\n",
    "\n",
    "    for layer in layers_frozen_relu_n1:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_frozen_relu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    for layer1, layer2 in zip(layers_frozen_relu_n1, layers_frozen_relu_n2):\n",
    "        layer1.set_weights(layer2.get_weights())    \n",
    "\n",
    "    history = model_frozen_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= num_epochs)\n",
    "    history_frozen_relu['acc'].append(history.history['acc'])\n",
    "    history_frozen_relu['val_acc'].append(history.history['val_acc'])\n",
    "    history_frozen_relu['loss'].append(history.history['loss'])\n",
    "    history_frozen_relu['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"Frozen ReLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Frozen ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_frozen_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_frozen_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_frozen_relu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"h_cifar10_gconv_sgd_frozen_relu\", 'wb')\n",
    "pickle.dump(history_frozen_relu, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- GaLU"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "lr=1e-2\n",
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_galu = getConv4Galu()\n",
    "    layers_frozen_relu_n1 = getNetwork1Layers(model_galu)\n",
    "\n",
    "    for layer in layers_frozen_relu_n1:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_galu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    history = model_galu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= 100)\n",
    "    history_galu['acc'].append(history.history['acc'])\n",
    "    history_galu['val_acc'].append(history.history['val_acc'])\n",
    "    history_galu['loss'].append(history.history['loss'])\n",
    "    history_galu['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"GaLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"GaLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"h_cifar10_gconv_sgd_gap_galu\", 'wb')\n",
    "pickle.dump(history_galu, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Decoupled Learning"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_dl = getDecoupledLearning(depth, width)\n",
    "    model_dl.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    history = model_dl.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                             batch_size=batch_size, epochs= num_epochs)\n",
    "    \n",
    "    history_decoupled_learning['acc'].append(history.history['acc'])\n",
    "    history_decoupled_learning['val_acc'].append(history.history['val_acc'])\n",
    "    history_decoupled_learning['loss'].append(history.history['loss'])\n",
    "    history_decoupled_learning['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"Decoupled Learning: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(\n",
    "                                                        np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Decoupled Learning: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                            np.mean(np.max(history_decoupled_learning['acc'], axis = 1)), \n",
    "                                            np.mean(np.max(history_decoupled_learning['val_acc'], axis = 1)),\n",
    "                                            np.std(np.max(history_decoupled_learning['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('h_cifar10_gconv_sgd_decoupled_learning', 'wb')\n",
    "pickle.dump(history_decoupled_learning, file)"
   ]
  }
 ],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 1
}


==> code/sgd-mnist.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from tensorflow import keras\n",
    "from tensorflow.keras.layers import *\n",
    "from tensorflow.keras.callbacks import ModelCheckpoint\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import tensorflow.keras.backend as K\n",
    "from tensorflow.keras.utils import *\n",
    "import pickle\n",
    "import tensorflow as tf\n",
    "import re\n",
    "print(tf.__version__)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Download mnist"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(x_train, y_train), (x_test, y_test) = keras.datasets.mnist.load_data()\n",
    "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_train = to_categorical(y_train, num_classes=10)\n",
    "y_test = to_categorical(y_test, num_classes=10)\n",
    "x_train = x_train.reshape(-1, 784)\n",
    "x_test = x_test.reshape(-1, 784)\n",
    "x_train = x_train / 255.0\n",
    "x_test = x_test / 255.0\n",
    "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Models"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class SignGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SignGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SignGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        output = K.sign(K.relu(x))\n",
    "\n",
    "        return output\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getNetwork1Layers(model):\n",
    "    pattern = re.compile(\"^R[0-9]*$\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def getNetwork2Layers(model):\n",
    "    pattern = re.compile(\"^G[0-9]*$\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def getGalu(depth, width):\n",
    "    inputs = Input(shape = (784, ))\n",
    "\n",
    "    R1 = Dense(units = width, activation = 'relu', name = \"R1\")(inputs)\n",
    "    G1 = Dense(units = width, activation = 'linear',  name = \"G1\")(inputs)\n",
    "    G1Activ = SignGate(name = \"G1Activ\")(R1)\n",
    "    G1A = Multiply(name = \"G1A\")([G1, G1Activ])\n",
    "\n",
    "    for i in range(depth - 2):\n",
    "        R1 = Dense(units = width, activation = 'relu',name = \"R\"+str(i+2))(R1)\n",
    "        G1 = Dense(units = width, activation = 'linear', name = \"G\"+str(i+2))(G1A)\n",
    "        G1Activ = SignGate(name = \"G\"+str(i+2)+\"Activ\")(R1)\n",
    "        G1A = Multiply(name = \"G\"+str(i+2)+\"A\")([G1, G1Activ])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = \"softmax\", name = \"G\"+str(depth))(G1A)\n",
    "    model = keras.Model(inputs = inputs, outputs = outputs, name = 'galu_model')\n",
    "\n",
    "    return model\n",
    "\n",
    "def getRelu(depth, width):\n",
    "    inputs = Input(shape = (784, ))\n",
    "    R1 = Dense(units = width, activation = 'relu', name = \"R1\")(inputs)\n",
    "    for i in range(depth - 2):\n",
    "        R1 = Dense(units = width, activation = 'relu', name = \"R\"+str(i+2))(R1)\n",
    "\n",
    "    outputs = Dense(units = 10, activation = \"softmax\", name = \"R\"+str(depth))(R1)\n",
    "\n",
    "    model = keras.Model(inputs = inputs, outputs = outputs, name = 'relu_model')\n",
    "\n",
    "    return model\n",
    "\n",
    "def getDecoupledLearning(depth, width):\n",
    "    inputs = Input(shape = (784, ))\n",
    "\n",
    "    R1 = Dense(units = width, activation = 'linear', name = \"R1\")(inputs)\n",
    "    R1A = Activation('relu')(R1)\n",
    "    A1 = SoftGate()(R1)\n",
    "\n",
    "    G1 = Dense(units = width, activation = 'linear',  name = \"G1\")(inputs)\n",
    "    G1A = Multiply(name = \"G1A\")([G1, A1])\n",
    "\n",
    "    for i in range(depth - 2):\n",
    "        R1 = Dense(units = width, activation = 'linear',name = \"R\"+str(i+2))(R1A)\n",
    "        R1A = Activation('relu')(R1)\n",
    "        A1 = SoftGate()(R1)\n",
    "\n",
    "        G1 = Dense(units = width, activation = 'linear', name = \"G\"+str(i+2))(G1A)\n",
    "        G1A = Multiply(name = \"G\"+str(i+2)+\"A\")([G1, A1])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = \"softmax\", name = \"G\"+str(depth))(G1A)\n",
    "    model = keras.Model(inputs = inputs, outputs = outputs, name = 'galu_model')\n",
    "\n",
    "    return model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "depth, width = 6, 128\n",
    "lr = 1e-2\n",
    "loss = keras.losses.categorical_crossentropy\n",
    "opt = keras.optimizers.SGD\n",
    "batch_size = 32\n",
    "num_exp = 5\n",
    "num_epochs = 100\n",
    "\n",
    "history_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_galu_learned = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_frozen_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_galu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_decoupled_learning = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "1.**Train Relu & GaLU Learned**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "\n",
    "    model_relu = getRelu(depth, width)\n",
    "    model_relu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    filepath=\"weights.best.hdf5\"\n",
    "    checkpoint = ModelCheckpoint(filepath, monitor='val_acc', verbose=0, save_best_only=True, mode='max')\n",
    "    callbacks_list = [checkpoint]\n",
    "\n",
    "    history = model_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= num_epochs, callbacks = callbacks_list)\n",
    "    history_relu['acc'].append(history.history['acc'])\n",
    "    history_relu['val_acc'].append(history.history['val_acc'])\n",
    "    history_relu['loss'].append(history.history['loss'])\n",
    "    history_relu['val_loss'].append(history.history['val_loss'])\n",
    "    print(\"ReLU: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))\n",
    "    model_relu.load_weights(\"weights.best.hdf5\")\n",
    "\n",
    "    model_galu_learned = getGalu(depth, width)\n",
    "    layers_relu = getNetwork1Layers(model_relu)[:-1]\n",
    "    layers_galu_learned = getNetwork1Layers(model_galu_learned)\n",
    "\n",
    "    for layer in layers_galu_learned:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_galu_learned.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    for layer1,layer2 in zip(layers_galu_learned, layers_relu): \n",
    "        layer1.set_weights(layer2.get_weights())\n",
    "\n",
    "    history = model_galu_learned.fit(x_train, y_train,validation_data = (x_test, y_test), verbose = 0,\n",
    "                                     batch_size=batch_size, epochs= num_epochs)\n",
    "    history_galu_learned['acc'].append(history.history['acc'])\n",
    "    history_galu_learned['val_acc'].append(history.history['val_acc'])\n",
    "    history_galu_learned['loss'].append(history.history['loss'])\n",
    "    history_galu_learned['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"GaLU Learned: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_relu['val_acc'], axis = 1))))\n",
    "\n",
    "print(\"GaLU Learned: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu_learned['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu_learned['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu_learned['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('h_mnist_arch1_sgd_relu', 'wb')\n",
    "pickle.dump(history_relu, file)\n",
    "\n",
    "file = open('h_mnist_arch1_sgd_galu_learned', 'wb')\n",
    "pickle.dump(history_galu_learned, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "2. **Frozen ReLU**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_frozen_relu = getGalu(depth, width)\n",
    "    layers_frozen_relu_n1 = getNetwork1Layers(model_frozen_relu)\n",
    "    layers_frozen_relu_n2 = getNetwork2Layers(model_frozen_relu)\n",
    "\n",
    "    for layer in layers_frozen_relu_n1:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_frozen_relu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    for layer1, layer2 in zip(layers_frozen_relu_n1, layers_frozen_relu_n2):\n",
    "        layer1.set_weights(layer2.get_weights())    \n",
    "\n",
    "    history = model_frozen_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                   batch_size=batch_size, epochs= num_epochs)\n",
    "    history_frozen_relu['acc'].append(history.history['acc'])\n",
    "    history_frozen_relu['val_acc'].append(history.history['val_acc'])\n",
    "    history_frozen_relu['loss'].append(history.history['loss'])\n",
    "    history_frozen_relu['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"Frozen ReLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Frozen ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_frozen_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_frozen_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_frozen_relu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('h_mnist_arch1_sgd_frozen_relu', 'wb')\n",
    "pickle.dump(history_frozen_relu, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- **GaLU**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_galu = getGalu(depth, width)\n",
    "    layers_frozen_relu_n1 = getNetwork1Layers(model_galu)\n",
    "\n",
    "    for layer in layers_frozen_relu_n1:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_galu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    history = model_galu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                             batch_size=batch_size, epochs= num_epochs)\n",
    "    history_galu['acc'].append(history.history['acc'])\n",
    "    history_galu['val_acc'].append(history.history['val_acc'])\n",
    "    history_galu['loss'].append(history.history['loss'])\n",
    "    history_galu['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"GaLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"GaLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('h_mnist_arch1_sgd_history_galu', 'wb')\n",
    "pickle.dump(history_galu, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Decoupled Learning"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_dl = getDecoupledLearning(depth, width)\n",
    "    model_dl.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    history = model_dl.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                             batch_size=batch_size, epochs= num_epochs)\n",
    "    \n",
    "    history_decoupled_learning['acc'].append(history.history['acc'])\n",
    "    history_decoupled_learning['val_acc'].append(history.history['val_acc'])\n",
    "    history_decoupled_learning['loss'].append(history.history['loss'])\n",
    "    history_decoupled_learning['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"Decoupled Learning: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(\n",
    "                                                        np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Decoupled Learning: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                            np.mean(np.max(history_decoupled_learning['acc'], axis = 1)), \n",
    "                                            np.mean(np.max(history_decoupled_learning['val_acc'], axis = 1)),\n",
    "                                            np.std(np.max(history_decoupled_learning['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('h_mnist_decoupled_learning', 'wb')\n",
    "pickle.dump(history_decoupled_learning, file)"
   ]
  }
 ],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 1
}


==> code/sgd-vconv-cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import tensorflow.keras as tfk\n",
    "from tensorflow.keras.losses import *\n",
    "from tensorflow.keras.layers import *\n",
    "from tensorflow.keras.preprocessing.image import ImageDataGenerator\n",
    "from tensorflow.keras.callbacks import ModelCheckpoint\n",
    "import tensorflow.keras.backend as K\n",
    "from tensorflow.keras.utils import *\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import tensorflow as tf\n",
    "from tqdm import *\n",
    "import pickle\n",
    "import re"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Download cifar10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(x_train, y_train), (x_test, y_test) = tfk.datasets.cifar10.load_data()\n",
    "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_train = to_categorical(y_train, num_classes=10)\n",
    "y_test = to_categorical(y_test, num_classes=10)\n",
    "x_train = x_train / 255.0\n",
    "x_test = x_test / 255.0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class SignGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SignGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SignGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        output = K.sign(K.relu(x))\n",
    "\n",
    "        return output\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getNetwork1Layers(model):\n",
    "    pattern = re.compile(\"^n1_*\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def getNetwork2Layers(model):\n",
    "    pattern = re.compile(\"^G[0-9]*$\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def freezeWeights(layers):\n",
    "    for layer in layers:\n",
    "        print(layer.name)\n",
    "        layer.trainable = False\n",
    "\n",
    "img_wid = 32\n",
    "def getConv4Relu():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    \n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'relu')(inputs)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'relu')(C1)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'relu')(C2)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'relu')(C3)\n",
    "\n",
    "    F1 = Flatten()(C4)\n",
    "    D1 = Dense(units = 256, activation = 'relu', name = \"n1_d1\")(F1)\n",
    "    D2 = Dense(units = 256, activation = 'relu', name = \"n1_d2\")(D1)\n",
    "\n",
    "    #Output\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n1_o1\")(D2)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "\n",
    "    return model\n",
    "\n",
    "def getConv4Galu():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    #V1\n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'relu')(inputs)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'relu')(C1)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'relu')(C2)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'relu')(C3)\n",
    "    F1 = Flatten()(C4)\n",
    "    D1 = Dense(units = 256, activation = 'relu', name = \"n1_d1\")(F1)\n",
    "    D2 = Dense(units = 256, activation = 'relu', name = \"n1_d2\")(D1)\n",
    "\n",
    "    A1 = SignGate()(C1)\n",
    "    A2 = SignGate()(C2)\n",
    "    A3 = SignGate()(C3)\n",
    "    A4 = SignGate()(C4)\n",
    "    A5 = SignGate()(D1)\n",
    "    A6 = SignGate()(D2)\n",
    "    C1_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_G = Multiply()([A1, C1_G])\n",
    "\n",
    "    C2_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c2\", \n",
    "                           activation = 'linear')(C1_G)\n",
    "    C2_G = Multiply()([A2, C2_G])\n",
    "\n",
    "    #V2\n",
    "    C3_G = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n2_c3\",\n",
    "                           activation = 'linear')(C2_G)\n",
    "    C3_G = Multiply()([A3, C3_G])\n",
    "\n",
    "    C4_G = Conv2D(filters = 128, kernel_size = (3, 3),  padding = 'same', name = \"n2_c4\",\n",
    "                           activation = 'linear')(C3_G)\n",
    "    C4_G = Multiply()([A4, C4_G])\n",
    "\n",
    "    F1_G = Flatten()(C4_G)\n",
    "    D1_G = Dense(units = 256, activation = 'linear', name = \"n2_d1\")(F1_G)\n",
    "    D1_G = Multiply()([A5, D1_G])                           \n",
    "\n",
    "    D2_G = Dense(units = 256, activation = 'linear', name = \"n2_d2\")(D1_G)\n",
    "    D2_G = Multiply()([A6, D2_G])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n2_output\")(D2_G)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "    return model\n",
    "\n",
    "\n",
    "eps, beta = 0.1, 4\n",
    "\n",
    "class SoftGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SoftGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SoftGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        activation = (1 + eps)*K.sigmoid(beta*x)\n",
    "        return activation\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getDecoupledLearning():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    #V1\n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_A = Activation('relu')(C1)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'linear')(C1_A)\n",
    "    C2_A = Activation('relu')(C2)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'linear')(C2_A)\n",
    "    C3_A = Activation('relu')(C3)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'linear')(C3_A)\n",
    "    C4_A = Activation('relu')(C4)\n",
    "\n",
    "    F1 = Flatten()(C4_A)\n",
    "    D1 = Dense(units = 256, activation = 'linear', name = \"n1_d1\")(F1)\n",
    "    D1_A = Activation('relu')(D1)\n",
    "    D2 = Dense(units = 256, activation = 'linear', name = \"n1_d2\")(D1_A)\n",
    "\n",
    "    A1 = SoftGate()(C1)\n",
    "    A2 = SoftGate()(C2)\n",
    "    A3 = SoftGate()(C3)\n",
    "    A4 = SoftGate()(C4)\n",
    "    A5 = SoftGate()(D1)\n",
    "    A6 = SoftGate()(D2)\n",
    "    C1_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_G = Multiply()([A1, C1_G])\n",
    "\n",
    "    C2_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c2\", \n",
    "                           activation = 'linear')(C1_G)\n",
    "    C2_G = Multiply()([A2, C2_G])\n",
    "\n",
    "    #V2\n",
    "    C3_G = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n2_c3\",\n",
    "                           activation = 'linear')(C2_G)\n",
    "    C3_G = Multiply()([A3, C3_G])\n",
    "\n",
    "    C4_G = Conv2D(filters = 128, kernel_size = (3, 3),  padding = 'same', name = \"n2_c4\",\n",
    "                           activation = 'linear')(C3_G)\n",
    "    C4_G = Multiply()([A4, C4_G])\n",
    "\n",
    "    F1_G = Flatten()(C4_G)\n",
    "\n",
    "    D1_G = Dense(units = 256, activation = 'linear', name = \"n2_d1\")(F1_G)\n",
    "    D1_G = Multiply()([A5, D1_G])\n",
    "\n",
    "    D2_G = Dense(units = 256, activation = 'linear', name = \"n2_d2\")(D1_G)\n",
    "    D2_G = Multiply()([A6, D2_G])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n2_output\")(D2_G)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "    return model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "lr = 1e-2\n",
    "loss = tfk.losses.categorical_crossentropy\n",
    "opt = tfk.optimizers.SGD\n",
    "batch_size = 32\n",
    "num_exp = 5\n",
    "num_epochs = 30\n",
    "\n",
    "history_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': [], 'train_margin': [], 'test_margin': []}\n",
    "history_galu_learned = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': [], 'train_margin': [], 'test_margin': []}\n",
    "history_frozen_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': [], 'train_margin': [], 'test_margin': []}\n",
    "history_galu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': [], 'train_margin': [], 'test_margin': []}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "\n",
    "    model_relu = getConv4Relu()\n",
    "    model_relu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    filepath=\"weights.best.hdf5\"\n",
    "    checkpoint = ModelCheckpoint(filepath, monitor='val_acc', verbose=0, save_best_only=True, mode='max')\n",
    "    callbacks_list = [checkpoint]\n",
    "\n",
    "    history = model_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= num_epochs, callbacks = callbacks_list)\n",
    "    history_relu['acc'].append(history.history['acc'])\n",
    "    history_relu['val_acc'].append(history.history['val_acc'])\n",
    "    history_relu['loss'].append(history.history['loss'])\n",
    "    history_relu['val_loss'].append(history.history['val_loss'])\n",
    "    print(\"ReLU: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))\n",
    "    model_relu.load_weights(\"weights.best.hdf5\")\n",
    "\n",
    "    model_galu_learned = getConv4Galu()\n",
    "    layers_relu = getNetwork1Layers(model_relu)[:-1]\n",
    "    layers_galu_learned = getNetwork1Layers(model_galu_learned)\n",
    "\n",
    "    for layer in layers_galu_learned:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_galu_learned.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    for layer1,layer2 in zip(layers_galu_learned, layers_relu): \n",
    "        layer1.set_weights(layer2.get_weights())\n",
    "\n",
    "    history = model_galu_learned.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                     batch_size=batch_size, epochs= num_epochs)\n",
    "    history_galu_learned['acc'].append(history.history['acc'])\n",
    "    history_galu_learned['val_acc'].append(history.history['val_acc'])\n",
    "    history_galu_learned['loss'].append(history.history['loss'])\n",
    "    history_galu_learned['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"GaLU Learned: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_relu['val_acc'], axis = 1))))\n",
    "\n",
    "print(\"GaLU Learned: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu_learned['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu_learned['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu_learned['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"history_relu\", 'wb')\n",
    "pickle.dump(history_relu, file)\n",
    "\n",
    "file = open(\"history_galu_learned\", 'wb')\n",
    "pickle.dump(history_galu_learned, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Frozen ReLU"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_frozen_relu = getConv4Galu()\n",
    "    layers_frozen_relu_n1 = getNetwork1Layers(model_frozen_relu)\n",
    "    layers_frozen_relu_n2 = getNetwork2Layers(model_frozen_relu)\n",
    "\n",
    "    for layer in layers_frozen_relu_n1:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_frozen_relu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    for layer1, layer2 in zip(layers_frozen_relu_n1, layers_frozen_relu_n2):\n",
    "        layer1.set_weights(layer2.get_weights())    \n",
    "\n",
    "    history = model_frozen_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= num_epochs)\n",
    "    history_frozen_relu['acc'].append(history.history['acc'])\n",
    "    history_frozen_relu['val_acc'].append(history.history['val_acc'])\n",
    "    history_frozen_relu['loss'].append(history.history['loss'])\n",
    "    history_frozen_relu['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"Frozen ReLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Frozen ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_frozen_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_frozen_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_frozen_relu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"history_frozen_relu\", 'wb')\n",
    "pickle.dump(history_frozen_relu, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- GaLU"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_galu = getConv4Galu()\n",
    "    layers_frozen_relu_n1 = getNetwork1Layers(model_galu)\n",
    "\n",
    "    for layer in layers_frozen_relu_n1:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_galu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    history = model_galu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= num_epochs)\n",
    "    history_galu['acc'].append(history.history['acc'])\n",
    "    history_galu['val_acc'].append(history.history['val_acc'])\n",
    "    history_galu['loss'].append(history.history['loss'])\n",
    "    history_galu['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"GaLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"GaLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"history_galu\", 'wb')\n",
    "pickle.dump(history_galu, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Decoupled Learning"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_dl = getDecoupledLearning(depth, width)\n",
    "    model_dl.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    history = model_dl.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                             batch_size=batch_size, epochs= num_epochs)\n",
    "    \n",
    "    history_decoupled_learning['acc'].append(history.history['acc'])\n",
    "    history_decoupled_learning['val_acc'].append(history.history['val_acc'])\n",
    "    history_decoupled_learning['loss'].append(history.history['loss'])\n",
    "    history_decoupled_learning['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"Decoupled Learning: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(\n",
    "                                                        np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Decoupled Learning: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                            np.mean(np.max(history_decoupled_learning['acc'], axis = 1)), \n",
    "                                            np.mean(np.max(history_decoupled_learning['val_acc'], axis = 1)),\n",
    "                                            np.std(np.max(history_decoupled_learning['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('h_cifar10_vconv_sgd_decoupled_learning', 'wb')\n",
    "pickle.dump(history_decoupled_learning, file)"
   ]
  }
 ],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 1
}


==> figs/activation_gram_norm.ipynb <==
{
  "nbformat": 4,
  "nbformat_minor": 0,
  "metadata": {
    "colab": {
      "name": "activation_gram_norm",
      "provenance": [],
      "collapsed_sections": []
    },
    "kernelspec": {
      "name": "python3",
      "display_name": "Python 3"
    },
    "accelerator": "GPU"
  },
  "cells": [
    {
      "cell_type": "code",
      "metadata": {
        "id": "1aYT8icbEJCe",
        "colab_type": "code",
        "outputId": "d5d5bde6-e5cf-41e2-8270-520a78387386",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 35
        }
      },
      "source": [
        "import tensorflow as tf\n",
        "print(tf.__version__)\n",
        "import keras as tfk\n",
        "import numpy as np\n",
        "import matplotlib.pyplot as plt\n",
        "import seaborn as sns\n",
        "from tqdm import tqdm\n",
        "import time\n",
        "import re\n",
        "from sklearn.model_selection import *\n",
        "import keras.backend as K\n",
        "from keras.layers import *"
      ],
      "execution_count": 0,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "1.15.0\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "jkZ3xx6Kkq5R",
        "colab_type": "text"
      },
      "source": [
        "- Data"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "Wr-gYxkOlRw0",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "width = 100\n",
        "depth = 6\n",
        "input_sz = 784\n",
        "output_sz = 1\n",
        "num_epochs = 100\n",
        "batch_size = 64\n",
        "num_exp = 5"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "RY7Ugfkxksbx",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "labels = [-1, 1]\n",
        "def getMnist():\n",
        "    (x_train, y_train), (x_test, y_test) = tfk.datasets.mnist.load_data()\n",
        "    max_x = np.max(x_train)\n",
        "\n",
        "    x_train = x_train / max_x\n",
        "    x_test = x_test / max_x\n",
        "\n",
        "    bool_train = ((y_train == 4) | (y_train == 7))\n",
        "    bool_test = ((y_test == 4) | (y_test == 7))\n",
        "\n",
        "    x_train = x_train[bool_train]\n",
        "    y_train = y_train[bool_train].astype(np.int32)\n",
        "    x_test = x_test[bool_test]\n",
        "    y_test = y_test[bool_test].astype(np.int32)\n",
        "    y_train[y_train == 4] = labels[0]\n",
        "    y_test[y_test == 4] = labels[0]\n",
        "    y_train[y_train == 7] = labels[1]\n",
        "    y_test[y_test == 7] = labels[1]\n",
        "\n",
        "    x_train = x_train.reshape(x_train.shape[0], -1)\n",
        "    x_test = x_test.reshape(x_test.shape[0], -1)\n",
        "\n",
        "    return x_train, y_train, x_test, y_test"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "jkCemm--lZRa",
        "colab_type": "code",
        "outputId": "364c744c-412f-4aa4-c9d2-7ac1fd4c25d7",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 35
        }
      },
      "source": [
        "x_train, y_train, x_test, y_test = getMnist()\n",
        "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
      ],
      "execution_count": 0,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "(12107, 784) (12107,) (2010, 784) (2010,)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "IGUZ_nIukuKZ",
        "colab_type": "text"
      },
      "source": [
        "- Utils"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "M0mMW3wRku8y",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def getEig(g_mat):\n",
        "    eig_vals = np.linalg.eig(g_mat)\n",
        "    eig_vals = np.real(eig_vals[0])\n",
        "    return eig_vals\n",
        "\n",
        "def getRandomIndices(max_lim, num_ind):\n",
        "    all_indices  = np.arange(0, max_lim)\n",
        "    np.random.shuffle(np.arange(0, max_lim))\n",
        "    return all_indices[: num_ind]\n",
        "\n",
        "def getUniqueLabelExamples(x_train, y_train, num_class, num_each_class):\n",
        "    x_batch = x_train[:num_each_class * num_class,:].copy()\n",
        "    y_batch = np.zeros((num_each_class * num_class, ))\n",
        "\n",
        "    for ind, label in enumerate(labels):\n",
        "        x_temp = x_train[(y_train == label), :]\n",
        "        max_lim = x_temp.shape[0]\n",
        "        indices = getRandomIndices(max_lim, num_each_class)\n",
        "        x_batch[ind*num_each_class: (ind+1)*num_each_class, :] = x_temp[indices, :]\n",
        "        y_batch[ind*num_each_class: (ind+1)*num_each_class, ] = label\n",
        "\n",
        "    return x_batch, y_batch\n",
        "\n",
        "sess = K.get_session()\n",
        "\n",
        "def getNetwork1Layers(model):\n",
        "    pattern = re.compile(\"^R[0-9]*$\")\n",
        "    layer_list  = []\n",
        "\n",
        "    for layer in model.layers:\n",
        "        if pattern.match(layer.name):\n",
        "            layer_list.append(layer)\n",
        "\n",
        "    return layer_list\n",
        "\n",
        "def getNetwork2Layers(model):\n",
        "    pattern = re.compile(\"^G[0-9]*$\")\n",
        "    layer_list  = []\n",
        "\n",
        "    for layer in model.layers:\n",
        "        if pattern.match(layer.name):\n",
        "            layer_list.append(layer)\n",
        "\n",
        "    return layer_list\n",
        "\n",
        "def getNetwork1TrainableWts(model):\n",
        "    layer_list = getNetwork1Layers(model)\n",
        "    wts = []\n",
        "    for layer in layer_list:\n",
        "        wts.append((layer.trainable_weights + layer.non_trainable_weights)[0])\n",
        "\n",
        "    return wts\n",
        "\n",
        "def getNetwork2TrainableWts(model):\n",
        "    layer_list = getNetwork2Layers(model)\n",
        "    wts = []\n",
        "    for layer in layer_list:\n",
        "        wts.append((layer.trainable_weights + layer.non_trainable_weights)[0])\n",
        "\n",
        "    return wts\n",
        "\n",
        "def getNTK(model, x_batch, wts):\n",
        "    gradients = K.gradients(model.output, wts)\n",
        "    Phi_E = None\n",
        "    for i in (range(x_batch.shape[0])):\n",
        "        grad = sess.run(gradients, feed_dict={model.input:x_batch[i:i+1, :]})\n",
        "        row_grad = []\n",
        "        for grad_layer in grad:\n",
        "            row_grad += grad_layer.flatten().tolist()\n",
        "\n",
        "        if Phi_E is None:\n",
        "            Phi_E = np.zeros((x_batch.shape[0], len(row_grad)))\n",
        "\n",
        "        Phi_E[i, :] = row_grad\n",
        "\n",
        "    return np.dot(Phi_E, Phi_E.T)"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "f3FM14I5koXZ",
        "colab_type": "text"
      },
      "source": [
        "- Model"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "xLNYP1z1rPNK",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "def my_init2(shape, dtype = None):\n",
        "    return tf.Variable(np.random.choice([-np.sqrt(2/width), np.sqrt(2/width)], \n",
        "                                        shape, [0.5, 0.5]), dtype = dtype, trainable= True)\n",
        "\n",
        "from keras import backend as K\n",
        "from keras.layers import Layer"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "dnGtIKBnEMP0",
        "colab_type": "code",
        "colab": {}
      },
      "source": [
        "from keras import layers\n",
        "\n",
        "class Gate(Layer):\n",
        "    def __init__(self, **kwargs):\n",
        "        super(Gate, self).__init__(**kwargs)\n",
        "\n",
        "    def build(self, input_shape):\n",
        "        super(Gate, self).build(input_shape)  # Be sure to call this at the end\n",
        "\n",
        "    def call(self, x):\n",
        "        eps = 0\n",
        "        beta = 1\n",
        "        output = (1+eps)*K.sigmoid(beta*x)\n",
        "        return output\n",
        "\n",
        "    def compute_output_shape(self, input_shape):\n",
        "        return input_shape\n",
        "\n",
        "def getModel():\n",
        "    inputs = tfk.Input(shape = (input_sz, ))\n",
        "\n",
        "    R1 = Dense(units = width, activation = 'linear', use_bias = False, \n",
        "               kernel_initializer = my_init2, name = \"R1\")(inputs)\n",
        "    R1Activ = Gate(name = \"R1Activ\")(R1)\n",
        "    R1A = Multiply(name = \"R1Activ1\")([R1, R1Activ])\n",
        "    G1 = Dense(units = width, activation = 'linear', use_bias = False, \n",
        "               kernel_initializer = my_init2, name = \"G1\")(inputs)\n",
        "    G1Activ = Gate(name = \"G1Activ\")(R1)\n",
        "    G1A = Multiply(name = \"G1A\")([G1, G1Activ])\n",
        "\n",
        "    for i in range(depth - 2):\n",
        "        R1 = Dense(units = width, activation = 'relu', use_bias = False, \n",
        "                   kernel_initializer = my_init2, name = \"R\"+str(i+2))(R1A)\n",
        "        R1Activ = Gate(name = \"R\"+str(i+2)+\"Activ\")(R1)\n",
        "        R1A = Multiply(name = \"R\"+str(i+2)+\"Activ1\")([R1, R1Activ])\n",
        "        G1 = Dense(units = width, activation = 'linear', use_bias = False, \n",
        "                   kernel_initializer = my_init2, name = \"G\"+str(i+2))(G1A)\n",
        "        G1Activ = Gate(name = \"G\"+str(i+2)+\"Activ\")(R1)\n",
        "        G1A = Multiply(name = \"G\"+str(i+2)+\"A\")([G1, G1Activ])\n",
        "\n",
        "    outputs = Dense(units = output_sz, activation = \"linear\", use_bias = False, \n",
        "                    kernel_initializer = my_init2, name = \"G\"+str(depth))(G1A)\n",
        "    model = tfk.Model(inputs = inputs, outputs = outputs, name = 'mnist_model')\n",
        "\n",
        "    return model"
      ],
      "execution_count": 0,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "BLoJNRyBl6Ek",
        "colab_type": "text"
      },
      "source": [
        "- Train"
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "tWO-z_XvmNPO",
        "colab_type": "code",
        "outputId": "6bc0e05f-0815-47e3-9b88-d2babf7d225a",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 35
        }
      },
      "source": [
        "x_batch, y_batch = getUniqueLabelExamples(x_train, y_train, 2, 100)\n",
        "print(x_batch.shape, y_batch.shape)"
      ],
      "execution_count": 0,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "(200, 784) (200,)\n"
          ],
          "name": "stdout"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "CwzJjTfUnT9e",
        "colab_type": "code",
        "outputId": "182eec55-98be-46f7-8bea-48a8a1976dd4",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 35
        }
      },
      "source": [
        "norm1_list = []\n",
        "norm2_list = []\n",
        "train_mse = []\n",
        "val_mse = []\n",
        "\n",
        "for exp_i in tqdm(range(5)):\n",
        "    norm1_list_temp = []\n",
        "    norm2_list_temp = []\n",
        "    train_mse_temp = []\n",
        "    val_mse_temp = []\n",
        "\n",
        "    model = getModel()\n",
        "    optimizer = tfk.optimizers.RMSprop(lr = 1e-4)\n",
        "    model.compile(loss = 'mse', optimizer = optimizer, metrics = ['mse'])\n",
        "    #For weight initialization\n",
        "    history = model.fit(x_train[:1, :], y_train[:1], epochs = 1,\n",
        "                        validation_data=(x_test, y_test), verbose = 0)\n",
        "\n",
        "    for epoch_i in range(num_epochs):\n",
        "        if epoch_i % 5 == 0:\n",
        "            # plt.subplots(figsize = (8, 8))\n",
        "            wts = getNetwork1TrainableWts(model)\n",
        "            activation_gram = getNTK(model, x_batch, wts)\n",
        "\n",
        "            norm1 = np.dot(y_batch, np.dot(np.linalg.inv(activation_gram/np.sum(np.diag(activation_gram))), y_batch))\n",
        "            norm2 = np.dot(y_batch, np.dot(np.linalg.inv(activation_gram), y_batch))\n",
        "\n",
        "            norm1_list_temp.append(norm1)\n",
        "            norm2_list_temp.append(norm2)\n",
        "\n",
        "        history = model.fit(x_train, y_train, epochs = 1, validation_data=(x_test, y_test), verbose = 0)\n",
        "        train_mse_temp.append(history.history['mean_squared_error'])\n",
        "        val_mse_temp.append(history.history['val_mean_squared_error'])\n",
        "    \n",
        "    norm1_list.append(norm1_list_temp)\n",
        "    norm2_list.append(norm2_list_temp)\n",
        "    train_mse.append(train_mse_temp)\n",
        "    val_mse.append(val_mse_temp)\n"
      ],
      "execution_count": 0,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "100%|██████████| 5/5 [31:14<00:00, 377.49s/it]\n"
          ],
          "name": "stderr"
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "LPNqxdJxUvzS",
        "colab_type": "code",
        "outputId": "5bb1866d-abce-48d8-ae1b-0ff8920deda4",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 301
        }
      },
      "source": [
        "mean_norm = np.mean(norm1_list, axis = 0)\n",
        "std_norm  = np.std(norm1_list, axis = 0)\n",
        "plt.errorbar(x = np.arange(0, num_epochs, 5), y = mean_norm, yerr = std_norm, marker = 'o')\n",
        "plt.xlabel(\"epochs\", fontsize = 14)\n",
        "plt.ylabel(\"norm\", fontsize = 14)\n",
        "plt.legend()\n",
        "plt.show()"
      ],
      "execution_count": 0,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "No handles with labels found to put in legend.\n"
          ],
          "name": "stderr"
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAAZUAAAEKCAYAAADaa8itAAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\n",
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "1ebhnhhgVXnc",
        "colab_type": "code",
        "outputId": "47d7ea42-e606-4770-b5c0-258ec4d90294",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 301
        }
      },
      "source": [
        "mean_norm = np.mean(norm2_list, axis = 0)\n",
        "std_norm  = np.std(norm2_list, axis = 0)\n",
        "plt.errorbar(x = np.arange(0, num_epochs, 5), y = mean_norm, yerr = std_norm, marker = 'o')\n",
        "plt.xlabel(\"epochs\", fontsize = 14)\n",
        "plt.ylabel(\"norm\", fontsize = 14)\n",
        "plt.legend()\n",
        "plt.show()"
      ],
      "execution_count": 0,
      "outputs": [
        {
          "output_type": "stream",
          "text": [
            "No handles with labels found to put in legend.\n"
          ],
          "name": "stderr"
        },
        {
          "output_type": "display_data",
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAAYIAAAEKCAYAAAAfGVI8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz\nAAALEgAACxIB0t1+/AAAADh0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uMy4xLjMsIGh0\ndHA6Ly9tYXRwbG90bGliLm9yZy+AADFEAAAeb0lEQVR4nO3deZhcdZ3v8fe3lu6uJkt3oLNQDQQR\nA1EvBCLKIC7sDM4AOuoF9TJznYERfURRGHB51JlRuIIbd5QLildGHYWHXWURgUfBUa4JAQIJ27DZ\nTZZOSNIhvVVXfe8f51TopKvpqqS7Tnf9Pq/n6aeqTi3nW13d51O/8/ud8zN3R0REwpVKugAREUmW\ngkBEJHAKAhGRwCkIREQCpyAQEQlcJukCdsVee+3lCxcuTLoMEZFpZfny5RvcvWPn5dMyCBYuXMiy\nZcuSLkNEZFoxsxcqLdeuIRGRwCkIREQCpyAQEQnctOwjEBEJXaFQoKuri4GBgVH3tbS00NnZSTab\nreq1FAQiItNQV1cXM2fOZOHChZjZ9uXuzsaNG+nq6mL//fev6rW0a0hEZBoaGBhgzz333CEEAMyM\nPffcs2JLYSwKAhGRaWrnEBhv+VgUBCIigQsqCD541R/44FV/SLoMEZEpJaggEBFpJGNNLFbrhGMK\nAhGRaailpYWNGzeO2uiXRw21tLRU/VoaPioiMg11dnbS1dVFT0/PqPvKxxFUS0EgIjINZbPZqo8T\nGI92DYmIBE5BICISOAWBiEjgFAQiIoFTEIiIBE5BICISOAWBiEjgFAQiIoFTEIiIBE5BICISOAWB\niEjgFAQiIoFTEIiIBE5BICISOAWBiEjgFAQiIoFTEIiIBE5BICISuLoFgZntY2b3mdkqM3vczM6L\nl3/ZzLrN7OH45y/rVZOIiNR3zuJh4DPu/pCZzQSWm9nd8X3fcvfL61iLiIjE6hYE7r4GWBNf32pm\nq4F8vdYvIiKVJdJHYGYLgSXAg/GiT5jZo2b2QzNrH+M5Z5vZMjNb1tPTU6dKRUQaX92DwMxmADcC\nn3L3XuBK4ADgUKIWwzcqPc/dr3b3pe6+tKOjo271iog0uroGgZlliULgp+5+E4C7r3P3oruXgO8D\nR9SzJhGR0NVz1JAB1wCr3f2bI5YvGPGw04HH6lWTiIjUd9TQUcBHgJVm9nC87HPAGWZ2KODA88A5\ndaxJRCR49Rw19ABgFe66vV41iIjIaDqyWEQkcAoCEZHAKQhERAIXTBDcsqKbFS9u5sHnXuaoS+/l\nlhXdSZckIjIlBBEEt6zo5uKbVjJULAHQvbmfi29aqTAQESGQILjsrifpLxR3WNZfKHLZXU8mVJGI\nyNQRRBC8tLm/puUiIiEJIgj2bsvVtFxEJCRBBMEFJy4il03vsCyXTXPBiYsSqkhEZOqo5ykmEnPa\nkmjagwtueIRC0WlvzfKlv3rj9uUiIiELokUAURgc0tkGwDnvPEAhICISCyYIANIpI50yujepk1hE\npCyoIABozqTo1mghEZHtggyCrk19SZchIjJlBBcETZkU3Zv6cfekSxERmRKCC4LmTIptQ0W29BeS\nLkVEZEoIMAii4wm61GEsIgIEGQTRW1aHsYhIJLggaCoHgVoEIiJAgEGQSRm5bFotAhGRWHBBYGbk\n23MaQioiEgsuCADybTm1CEREYmEGQXtOfQQiIrEwg6Atx6a+An1Dw0mXIiKSuCCDoLM9mpBGrQIR\nkcCDoEv9BCIiYQZBvq0VUItARAQCDYK5M5vJpk2nmRARoY5BYGb7mNl9ZrbKzB43s/Pi5XPM7G4z\nezq+bJ/sWlIpY8FsDSEVEYH6tgiGgc+4+2LgbcDHzWwxcBFwj7sfCNwT3550+bYc3TqoTESkfkHg\n7mvc/aH4+lZgNZAHTgWujR92LXBaPerJt6tFICICCfURmNlCYAnwIDDP3dfEd60F5o3xnLPNbJmZ\nLevp6dntGjrbc6zfOsjQcGm3X0tEZDqrexCY2QzgRuBT7t478j6Ppg2rOHWYu1/t7kvdfWlHR8du\n15Fvy+EOa7aoVSAiYatrEJhZligEfuruN8WL15nZgvj+BcD6etSS10FlIiJAfUcNGXANsNrdvzni\nrtuAs+LrZwG31qOezvhYAg0hFZHQZeq4rqOAjwArzezheNnngEuB683so8ALwAfqUcz82S2Y6ehi\nEZG6BYG7PwDYGHcfW686ypoyKebNbNGuIREJXpBHFpdFQ0h1LIGIhC3sINAENSIiYQdBZ3uONZsH\nKJYqjlgVEQlC0EGQb88xXHLWbx1IuhQRkcSEHQRt8bwE6jAWkYAFHQSaqUxEJPAg2DtuEajDWERC\nVs8DyhJ33TlH7nC7tSnDnD2atGtIRIIWdIsANIRURCT4IOhs1wQ1IhK24IOg3CKIzoAtIhIeBUF7\njoFCiZe3DSVdiohIIhQEOpZARAKnIGjXEFIRCVvwQVCeoEYHlYlIqIIPglm5DDOaM2oRiEiwajqg\nzMyWAO8G5rJTiLj7hRNYV92YGZ3tOfURiEiwqg4CM7uQaFrJF4B1wMjxltN67KUOKhORkNXSIvg0\n8DF3v2qyiklKvj3Hn55/OekyREQSUUsfQQq4Z7IKSVK+LUfvwDC9A4WkSxERqbtaguBK4O8mq5Ak\n5XU6ahEJWC27hr4C3G5mK4DHgB2+Prv7/5zIwuqpfFBZ96Z+Dl4wK+FqRETqq5Yg+CpwAvAQ0M40\n7yAeSQeViUjIagmCc4Ez3f26ySomKXvt0UxTJqUgEJEg1dJH0A+smKxCkpRKGZ1tOfURiEiQagmC\nbwGfMjObrGKSlG/P0aUWgYgEqJZdQ0cD7wBOMbNVjO4s/uuJLKze8m05Vq9el3QZIiJ1V0sQbABu\nmqxCkpZvy7HhlSEGCkVasumkyxERqZuqgsDMUsBlwIvu/squrMjMfgi8B1jv7m+Kl30Z+AegJ37Y\n59z99l15/d01cuTQAR0zkihBRCQR1fYROPAwMH831vUj4KQKy7/l7ofGP4mEAOx4LIGISEiqCgKP\nJvR9EujY1RW5+++AKXtCHx1LICKhqmXU0IXA5WZ26ASPHPqEmT1qZj80s/axHmRmZ5vZMjNb1tPT\nM9bDdtn8WS2kU6YWgYgEp5YguB44AlgODJhZ78ifXVz/lcABwKHAGuAbYz3Q3a9296XuvrSjY5cb\nJmPKpFPMn9WiFoGIBKeWUUOfmOiVu/v28Zpm9n3glxO9jlrk23N0bepLsgQRkbqrOgjc/dqJXrmZ\nLXD3NfHN04lOZpeYzrYcf3x2Y5IliIjUXa1TVTYDHwIWE40kehz4mbsPVvHcnwHvAvYysy7gS8C7\nzOzQ+LWeB86ppZ6Jlm/PsbZ3gEKxRDYd/HTOIhKIWqaqXAzcCcwCVsaL/wH4ipmd5O6rX+v57n5G\nhcXXVLv+esi35Sg5rN0ywD5zWpMuR0SkLmr52vsdopPO7evuR7v70cC+wCPAtyejuHrTEFIRCVEt\nu4aOAt7i7ttHCLl7r5l9HvjjhFeWgM72qBWgIaQiEpJaWgQDQFuF5bPj+6a9BbNbALUIRCQstQTB\nL4Dvm9lRZpaOf94OXAXcNjnl1VdLNk3HzGYNIRWRoNQSBOcBTwP3E7UABoDfAU8Bn5740pKRb8up\nRSAiQanlOILNwKlm9nrg4Hjxand/ZlIqS0i+Pcfj3VuSLkNEpG5qPY7gg8CxwFzi1kT5tEPTfWKa\nss62HHc/vo5SyUmlGnIyNhGRHVS9a8jMLgN+AiwENgMbd/ppCPn2HEPFEhteGfcYORGRhlBLi+B/\nAGe4+w2TVcxUUJ6XoGtzP3NntSRcjYjI5KulszhFNDlNQ9OxBCISmlqC4Grgw5NVyFRRPrq4S0Eg\nIoGoZddQG3CmmR0PPAoURt7p7p+cyMKSMqM5w+xclu7NOpZARMJQSxAs5tVdQwftdJ9PTDlTQ74t\np11DIhKMWo4jePdkFjKV5NtzvLBxW9JliIjUhU66X0G5ReDeUA0dEZGKFAQVdLbn2DZUZEt/YfwH\ni4hMcwqCCjo1ckhEAqIgqCDfFh1LoCAQkRAoCCrQTGUiEhIFQQXtrVly2bSGkIpIEBQEFZgZ+fac\nDioTkSAoCMagCWpEJBQKgjHk23V0sYiEQUEwhs72HJv6CmwbHE66FBGRSaUgGEN5XgLtHhKRRqcg\nGEP5oDLtHhKRRqcgGMP2g8rUIhCRBqcgGMPcmc1k06YWgYg0vLoFgZn90MzWm9ljI5bNMbO7zezp\n+LK9XvWMJ5UyFszWEFIRaXz1bBH8CDhpp2UXAfe4+4HAPfHtKSM6HbUOKhORxla3IHD33wEv77T4\nVODa+Pq1wGn1qqca0dHFahGISGNLuo9gnruvia+vBeaN9UAzO9vMlpnZsp6enroU19meY13vIIPD\nxbqsT0QkCUkHwXYeTQc25pRg7n61uy9196UdHR11qal8LMGazQN1WZ+ISBKSDoJ1ZrYAIL5cn3A9\nO9DpqEUkBEkHwW3AWfH1s4BbE6xllM74WAINIRWRRlbP4aM/A/4ALDKzLjP7KHApcLyZPQ0cF9+e\nMubPbsFMB5WJSGPL1GtF7n7GGHcdW68aatWUSTFvZotaBCLS0JLeNTTlaYIaEWl0CoJxdLbnNIm9\niDQ0BcE48m051m4ZoFgac2SriMi0piAYR749x3DJWderYwlEpDEpCMahCWpEpNEpCMahCWpEpNEp\nCMaxt1oEItLgFATjaG3KMGePJo0cEpGGpSCoQqdORy0iDUxBUIV8W44uTVAjIg1KQVCFfFuOlzb3\nE50pW0SksSgIqpBvzzFQKLFx21DSpYiITDgFQRW2H0ugDmMRaUAKgipoghoRaWQKgipoghoRaWQK\ngirMymWY0ZxRi0BEGpKCoApmFp+OWkNIRaTxKAiqFB1LoBaBiDQeBUGV8jq6WEQalIKgSvm2HFsH\nhnnflb9PuhQRkQmlIKhSeQjp0HAp4UpERCaWgqBK5YPKBhUEItJgFARVKrcIFAQi0mgUBFXqmNGM\nGQwWFAQi0lgUBFW69eGXcIe1vQMcdem93LKiO+mSREQmhIKgCres6Obim1Zuv929uZ+Lb1qpMBCR\nhqAgqMJldz1Jf6G4w7L+QpHL7noyoYpERCaOgqAKL41xINlYy0VEphMFQRX2joeOVrtcRGQ6mRJB\nYGbPm9lKM3vYzJYlXc/OLjhxEblsetTyE944L4FqREQm1pQIgti73f1Qd1+adCE7O21Jnkve+2aa\n0tGva+/ZLew7J8f1f/ozz6zfmnB1IiK7ZyoFwZR22pI8S/Zt4637z+E/Lz6W6845klxTmrN/vJyt\nA4WkyxMR2WVTJQgc+LWZLTezsys9wMzONrNlZrasp6enzuWNtmB2ju+eeRgvbuzj/OsfoVTypEsS\nEdklUyUI3u7uhwEnAx83s3fs/AB3v9rdl7r70o6OjvpXWMFbX7cnnz/lYO5etY7v3vdM0uWIiOyS\nKREE7t4dX64HbgaOSLai6v3tXyzk9CV5vvmbp7jvifVJlyMiUrPEg8DM9jCzmeXrwAnAY8lWVdl1\n5xzJdeccucMyM+Nrp7+Zg+fP4pM/X8HzG7YlVJ2IyK5JPAiAecADZvYI8P+AX7n7nQnXVJNcU5qr\nPnI46ZRxzo+Xs21wOOmSRESqlngQuPuz7n5I/PNGd/9q0jXtin3mtPK/z1jC0+u3cuGNj+KuzmMR\nmR4SD4JGcvSBHXz2xEX86tE1fP/+Z5MuR0SkKgqCCfaxdx7AyW+az6V3PMHvn9mQdDkiIuNSEEww\nM+Oy9x/CAR0z+MR/PETXpr6kSxIReU0KgkkwoznDVR85nOGi848/Wc7ATqewFhGZShQEk+R1HTP4\n5gcP5bHuXj5/82PqPBaRKSuTdAGN7PjF8/jksQdyxT1Pc8g+s/nVo2sARh2LICKT65YV3Vx215O8\ntLmfvdtyXHDiIk5bkk+6rJrcsqKbC294lKFiifwEvwebjt9Uly5d6suWTbmzVVdUKjl//+/LuO+J\n9aRTxnDJJ/xDFGl0u7MhL081O3KWwVw2zSXvfXNNr7G7G+HdeY2bl3dx8S0rGSiUdvk9AJjZ8kpn\neFaLYJKlUsZxi+dy3xPrGY5PTFee8xhQGEgQJnJDXu3/T6nkbBsa5pI7VlecavZffrmKjpnNmEHa\njFTKSFk04CNlRtoMM/jtUz1ccc/TDBVL29f/Tzc+yoZXBjlh8XzMePW5jHyNVy9vf2wN//yLVTu8\nxoU3PsojXZtYNG8WW/oLbOkvsDm+7O0vsLmvsH35lv7RZzguT5c7EdsQtQjq4KhL76W7wrSW+bYc\nv7/omAQqktDs7q6Ren8jL2/EXxkc5tR/+z3rtw6OeszM5gzvO7yT3v4CvQPD9A4U2DowTG9/ga0D\nBbYODjOdNm+ZlDE7l41+WrPbr7flslz7hxcqPseA5y49pep1qEWQoLHmNu7e3M8ld6zm2IPmcdi+\nbWTS6ruXypL4Rl3L84eGS/QPFekrDNM3VIyuDxXpGxrmn3/5eMVv5J+7eSW/XrWWrQPRBv+VkZdD\n42/Etw4Oc9NDXcxsyTIrl2VmS4Z8W46D589kVi7LrJYMM1uyfPe+Z9hc4Rv1XjOa+N6HDqdYctyd\nkkPJnZI77lAsRdfP/vHyMWu4/P2H4PHjS/FrOPGlO6WS48BXfrGq4vMNeOCiY2jLZWltSmNmFR/3\nm9XrK36ZnKjpchUEdbB3W67ih9icSXHN/c9x1W+fpa01y7sXzeWYg+byzkUdzGrJJlCpTJapuGvk\ny7c9zpb+AkPDJYaKJQYLRQaLJQYL0e2h4RKDwyXuXrV2h33T5eeff/3DfPGWx+gvFLfv9qxF31CR\np9e9woyWDDOaMyyY3cKM5gwzmrPMaMkwsznDjJYMX7/zCTb1jd6Q793Wwn9edOy46+mY2VyxRfKF\nUxZzxP5zxn1+foz/33xbjr85vHPc5wP84P7nxtyQ56vYmF9w4qKK7+GCExdVtf7xKAjqYKwP8ZL3\nvpljDp7L/U9t4J7V67jvyfXcvKKbTMo4Yv85HHPQXI47eB4L99qjIUY9TGf13JC7O0PFEn2DRfoK\nRb52e+UN+RdvfYyV3VviXSMFevuj3SPl61sHCrzW9nlzf4Ev3fb4DsuaMima45+mdIrmbHpUCJSV\nHN53eCetTWlam9LkmjKvXs+maW3KkGtK87GfLK+4ayffluPu89/5mr87iP5XKv3/XHjiQeM+F179\nHe/q5zcRG+HdfY3dfQ/jUR9BnVSzISmWnBUvbuI3q9dz7xPreGrdKwDMndnEy9sKO3zr2pVRD9M5\nSKbLPm53p3dgmM19Q2zqK7Cpb4jzr3u44jfa5kyKQzrb2DY0TP9QkW1Dw/HulCLFKr9h79GUjneD\nZJmVy8SX0W6R8vKxdo3Mm9XMrz55dLTRjzf8lXZN7G4f10SN2kny73ci1p/0e4Cx+wgUBFPYixv7\nuOeJdVx6xxMMDo/+VpbLpvjQW/dj/uwW5s5qYX78M3dWMy3Z9PbHTYV/xCSH/9X6/GK5ozLeZ33m\n9x9kwyujv9G2NqX5iwP2ijf6Q2zui0Z9VLsRBzjydXtG36KbM7Rm07Q2p+Nv1dG36z2aMlxyx+rd\n2jVS79/fWK+R9EZQFATT2v4X/YqxPqWWbKpi072tNRuHQgvLnn+ZvqHRp7nYc48mrjhjCSkzMulo\nyFwmZaTjn/L1e59Yz2V3PblDGLVkU/zrqW/ivYd1kkpV7uAqq3ZDUiiWGCgU6S8UGRgqMTAcdTp+\n9No/seGVoYrv8eKTD6JYIu7g87iD79VOv5LD9+57ht6B0XNEtGRTvGXhnNGdlTXMJ3HQ/Jm0tzbR\nvkeWttYm2luztLc2bb/e1trEuT9dzrreyrtGpss3am3IG4OCYBp7rab5A//0bnoHhlnXO8C63gHW\nbhmIrw+ytneA9b0DPNK1ZVLry6SiIMmmo90L5evRj/Hchm0UiqP/ztIpo721icF4478rHY67a8m+\nbcxozjAz7rAsd1TOKt9uyfClWx9n47bRQTSdNuQioOGj09prdTSZvTr2+A3zZlZ8/lhBsteMZq78\n8GEMF6Nv0kV3iqUSw8Xo2/RwKVp+3s8fHrO28449kOFSiULRGRouRdeHnUKxRKHkFIZL2/s6dlYs\nOccvnktLNupczGXTtGTTtDSVr6fIZdPxwTujN8TzZjVz87lHkTIjlSK6LB8ItP02HPeN3/LSloFR\nz8+35bj53KPGfG9lw0VPvKPvtCV5bfhl0igIpoHJGvXwhVMO5i0Lxx8+9/U7nxyzRfLp498w7vNf\nq0VzyXv/27jP/8IpiyvWf/HJB1c1jvrCkw7ShlzkNSgIpond2ZAkPXwu6aFz2pCLvDb1EUhV1Nko\nMv2ps1hEJHBjBYFObiMiEjgFgYhI4BQEIiKBUxCIiAROQSAiEjgFgYhI4Kbl8FEz6wEqz902vr2A\nDRNYznSj96/3r/cfrv3cvWPnhdMyCHaHmS2rNI42FHr/ev96/+G+/7Fo15CISOAUBCIigQsxCK5O\nuoCE6f2HTe9fRgmuj0BERHYUYotARERGUBCIiAQuqCAws5PM7Ekze8bMLkq6nslmZvuY2X1mtsrM\nHjez8+Llc8zsbjN7Or5sT7rWyWRmaTNbYWa/jG/vb2YPxn8H15lZU9I1ThYzazOzG8zsCTNbbWZH\nhvT5m9mn47/9x8zsZ2bWEtLnX61ggsDM0sB3gZOBxcAZZrY42aom3TDwGXdfDLwN+Hj8ni8C7nH3\nA4F74tuN7Dxg9Yjb/wv4lru/HtgEfDSRqurjO8Cd7n4QcAjR7yGIz9/M8sAngaXu/iYgDfx3wvr8\nqxJMEABHAM+4+7PuPgT8HDg14ZomlbuvcfeH4utbiTYCeaL3fW38sGuB05KpcPKZWSdwCvCD+LYB\nxwA3xA9p2PdvZrOBdwDXALj7kLtvJqDPn2g63pyZZYBWYA2BfP61CCkI8sCfR9zuipcFwcwWAkuA\nB4F57r4mvmstMC+hsurh28CFQCm+vSew2d2H49uN/HewP9AD/N9419gPzGwPAvn83b0buBx4kSgA\ntgDLCefzr1pIQRAsM5sB3Ah8yt17R97n0fjhhhxDbGbvAda7+/Kka0lIBjgMuNLdlwDb2Gk3UIN/\n/u1ErZ/9gb2BPYCTEi1qigopCLqBfUbc7oyXNTQzyxKFwE/d/aZ48TozWxDfvwBYn1R9k+wo4K/N\n7HmiXYHHEO0zb4t3FUBj/x10AV3u/mB8+waiYAjl8z8OeM7de9y9ANxE9DcRyudftZCC4E/AgfGI\ngSaiTqPbEq5pUsX7w68BVrv7N0fcdRtwVnz9LODWetdWD+5+sbt3uvtCos/7Xnf/EHAf8Dfxwxr5\n/a8F/mxmi+JFxwKrCOTzJ9ol9DYza43/F8rvP4jPvxZBHVlsZn9JtM84DfzQ3b+acEmTyszeDtwP\nrOTVfeSfI+onuB7Yl+h03h9w95cTKbJOzOxdwGfd/T1m9jqiFsIcYAXwYXcfTLK+yWJmhxJ1lDcB\nzwJ/R/QFMIjP38y+AnyQaATdCuDvifoEgvj8qxVUEIiIyGgh7RoSEZEKFAQiIoFTEIiIBE5BICIS\nOAWBiEjgFAQidWZmC83MzUyTqMuUoCAQEQmcgkBEJHAKAgmORS40s/8ys34zW2lmH47vK++2OdPM\nHjCzgXhSlxN2eo13xJObDJjZOjP71sgJTuJ1fCae/GXQzLrM7JKdStkvnhimL5486PgRz8+a2RVm\n9lL8/D+b2aWT+ouRYCkIJET/SjQZyceJJim6BLjKzE4Z8ZivA1cAhwJ3A7fGE52UJzy5g+j0BEvi\n1zojfp2yrwFfjJe9EXg/O54GHeCr8ToOIToX1s/jM8VCNKHK6UTnSDqQ6DQJT+7m+xapSKeYkKDE\n5+PfAJzg7vePWP5t4A3AucBzwBfK56IysxTwBHC9u3/BzL4KfABY5O6l+DF/C1wFtBN9wdpAdNrv\n/1OhhoXxOv7R3a+Kl+WJzhZ6tLs/YGZXEAXIca5/UplkmfEfItJQFgMtwJ1mNnIDmwWeH3H7D+Ur\n7l4yswfj5wIcDPyxHAKxB4hO7Pb6+PWbiaaBfC2Pjrj+Unw5N778EVFL5Ckz+zVwO3DHTusUmRAK\nAglNeXfoXxGdpnikAmC7+fq1fHsvbH+Su0dnSo7qc/eH4pbDiUSnT74WeMTMjlcYyERTH4GEZhUw\nCOzn7s/s9PPCiMe9rXwlPpf9EURzPhNfvi3eZVT2dmAI+K/4/kGiDfguc/et7n6Du3+MaN7lY4ha\nHCITSi0CCYq7bzWzy4HL4w3874AZRBv+EvDr+KEfM7OniOZyOBfYD7gyvu97wKeA75nZd4DXAZcC\n/+bufQDx8kvMbDBex57A4e5efo3XZGbnE82z+zBRy+FMoJeoH0FkQikIJERfBNYBnyXauPcSbXC/\nPuIxFwHnE03t+AJwurt3QTQpupmdDFwWP28z8B9Ek/6UXQxsitfVGa/v32uocStwAdGIIScaoXRy\nOWhEJpJGDYmMMGJEz1vcfVmy1YjUh/oIREQCpyAQEQmcdg2JiAROLQIRkcApCEREAqcgEBEJnIJA\nRCRwCgIRkcD9fzrLtOuShPmTAAAAAElFTkSuQmCC\n",
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        }
      ]
    },
    {
      "cell_type": "code",
      "metadata": {
        "id": "cgW6WWRtqX9Y",
        "colab_type": "code",
        "outputId": "d240fab2-8e58-46f9-ff5d-29e1533ec022",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 265
        }
      },
      "source": [
        "mean_mse = np.mean(train_mse, axis = 0).flatten().tolist()\n",
        "std_mse  = np.std(train_mse, axis = 0).flatten().tolist()\n",
        "plt.errorbar(x = np.arange(0, num_epochs), y = mean_mse, yerr = std_mse, label = \"train_mse\")\n",
        "\n",
        "mean_mse = np.mean(val_mse, axis = 0).flatten().tolist()\n",
        "std_mse  = np.std(val_mse, axis = 0).flatten().tolist()\n",
        "plt.errorbar(x = np.arange(0, num_epochs), y = mean_mse, yerr = std_mse, label = \"val_mse\")\n",
        "plt.legend()\n",
        "plt.show()"
      ],
      "execution_count": 0,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "image/png": "iVBORw0KGgoAAAANSUhEUgAAAXoAAAD4CAYAAADiry33AAAABHNCSVQICAgIfAhkiAAAAAlwSFlz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\nEJ049FMdK8sAAAAASUVORK5CYII=\n",
            "text/plain": [
              "<Figure size 432x288 with 1 Axes>"
            ]
          },
          "metadata": {
            "tags": []
          }
        }
      ]
    }
  ]
}

==> neural-path-features-appendix/neural-path-features-code/adam-gconv-cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import tensorflow.keras as tfk\n",
    "from tensorflow.keras.losses import *\n",
    "from tensorflow.keras.layers import *\n",
    "from tensorflow.keras.preprocessing.image import ImageDataGenerator\n",
    "from tensorflow.keras.callbacks import ModelCheckpoint\n",
    "import tensorflow.keras.backend as K\n",
    "from tensorflow.keras.utils import *\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import tensorflow as tf\n",
    "from tqdm import *\n",
    "import pickle\n",
    "import re"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Download cifar10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(x_train, y_train), (x_test, y_test) = tfk.datasets.cifar10.load_data()\n",
    "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_train = to_categorical(y_train, num_classes=10)\n",
    "y_test = to_categorical(y_test, num_classes=10)\n",
    "x_train = x_train / 255.0\n",
    "x_test = x_test / 255.0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class SignGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SignGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SignGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        output = K.sign(K.relu(x))\n",
    "\n",
    "        return output\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getNetwork1Layers(model):\n",
    "    pattern = re.compile(\"^n1_*\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def getNetwork2Layers(model):\n",
    "    pattern = re.compile(\"^G[0-9]*$\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def freezeWeights(layers):\n",
    "    for layer in layers:\n",
    "        print(layer.name)\n",
    "        layer.trainable = False\n",
    "\n",
    "img_wid = 32\n",
    "def getConv4Relu():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    \n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'relu')(inputs)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'relu')(C1)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'relu')(C2)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'relu')(C3)\n",
    "\n",
    "    G1 = GlobalAveragePooling2D()(C4)\n",
    "    F1 = Flatten()(G1)\n",
    "    D1 = Dense(units = 256, activation = 'relu', name = \"n1_d1\")(F1)\n",
    "    D2 = Dense(units = 256, activation = 'relu', name = \"n1_d2\")(D1)\n",
    "\n",
    "    #Output\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n1_o1\")(D2)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "\n",
    "    return model\n",
    "\n",
    "def getConv4Galu():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    #V1\n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'relu')(inputs)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'relu')(C1)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'relu')(C2)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'relu')(C3)\n",
    "    G1 = GlobalAveragePooling2D()(C4)\n",
    "    F1 = Flatten()(G1)\n",
    "    D1 = Dense(units = 256, activation = 'relu', name = \"n1_d1\")(F1)\n",
    "    D2 = Dense(units = 256, activation = 'relu', name = \"n1_d2\")(D1)\n",
    "\n",
    "    A1 = SignGate()(C1)\n",
    "    A2 = SignGate()(C2)\n",
    "    A3 = SignGate()(C3)\n",
    "    A4 = SignGate()(C4)\n",
    "    A5 = SignGate()(D1)\n",
    "    A6 = SignGate()(D2)\n",
    "    C1_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_G = Multiply()([A1, C1_G])\n",
    "\n",
    "    C2_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c2\", \n",
    "                           activation = 'linear')(C1_G)\n",
    "    C2_G = Multiply()([A2, C2_G])\n",
    "\n",
    "    #V2\n",
    "    C3_G = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n2_c3\",\n",
    "                           activation = 'linear')(C2_G)\n",
    "    C3_G = Multiply()([A3, C3_G])\n",
    "\n",
    "    C4_G = Conv2D(filters = 128, kernel_size = (3, 3),  padding = 'same', name = \"n2_c4\",\n",
    "                           activation = 'linear')(C3_G)\n",
    "    C4_G = Multiply()([A4, C4_G])\n",
    "\n",
    "    G1_G = GlobalAveragePooling2D()(C4_G)\n",
    "    F1_G = Flatten()(G1_G)\n",
    "\n",
    "    D1_G = Dense(units = 256, activation = 'linear', name = \"n2_d1\")(F1_G)\n",
    "    D1_G = Multiply()([A5, D1_G])\n",
    "\n",
    "    D2_G = Dense(units = 256, activation = 'linear', name = \"n2_d2\")(D1_G)\n",
    "    D2_G = Multiply()([A6, D2_G])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n2_output\")(D2_G)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "    return model\n",
    "\n",
    "\n",
    "eps, beta = 0.1, 4\n",
    "\n",
    "class SoftGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SoftGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SoftGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        activation = (1 + eps)*K.sigmoid(beta*x)\n",
    "        return activation\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getDecoupledLearning():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    #V1\n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_A = Activation('relu')(C1)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'linear')(C1_A)\n",
    "    C2_A = Activation('relu')(C2)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'linear')(C2_A)\n",
    "    C3_A = Activation('relu')(C3)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'linear')(C3_A)\n",
    "    C4_A = Activation('relu')(C4)\n",
    "    G1 = GlobalAveragePooling2D()(C4_A)\n",
    "    F1 = Flatten()(G1)\n",
    "    D1 = Dense(units = 256, activation = 'linear', name = \"n1_d1\")(F1)\n",
    "    D1_A = Activation('relu')(D1)\n",
    "    D2 = Dense(units = 256, activation = 'linear', name = \"n1_d2\")(D1_A)\n",
    "\n",
    "    A1 = SoftGate()(C1)\n",
    "    A2 = SoftGate()(C2)\n",
    "    A3 = SoftGate()(C3)\n",
    "    A4 = SoftGate()(C4)\n",
    "    A5 = SoftGate()(D1)\n",
    "    A6 = SoftGate()(D2)\n",
    "    C1_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_G = Multiply()([A1, C1_G])\n",
    "\n",
    "    C2_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c2\", \n",
    "                           activation = 'linear')(C1_G)\n",
    "    C2_G = Multiply()([A2, C2_G])\n",
    "\n",
    "    #V2\n",
    "    C3_G = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n2_c3\",\n",
    "                           activation = 'linear')(C2_G)\n",
    "    C3_G = Multiply()([A3, C3_G])\n",
    "\n",
    "    C4_G = Conv2D(filters = 128, kernel_size = (3, 3),  padding = 'same', name = \"n2_c4\",\n",
    "                           activation = 'linear')(C3_G)\n",
    "    C4_G = Multiply()([A4, C4_G])\n",
    "\n",
    "    G1_G = GlobalAveragePooling2D()(C4_G)\n",
    "    F1_G = Flatten()(G1_G)\n",
    "\n",
    "    D1_G = Dense(units = 256, activation = 'linear', name = \"n2_d1\")(F1_G)\n",
    "    D1_G = Multiply()([A5, D1_G])\n",
    "\n",
    "    D2_G = Dense(units = 256, activation = 'linear', name = \"n2_d2\")(D1_G)\n",
    "    D2_G = Multiply()([A6, D2_G])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n2_output\")(D2_G)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "    return model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "lr = 3e-4\n",
    "loss = tfk.losses.categorical_crossentropy\n",
    "opt = tfk.optimizers.Adam\n",
    "batch_size = 32\n",
    "num_exp = 5\n",
    "num_epochs = 80\n",
    "\n",
    "history_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_galu_learned = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_frozen_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_galu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_decoupled_learning = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "\n",
    "    model_relu = getConv4Relu()\n",
    "    model_relu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    filepath=\"weights.best.hdf5\"\n",
    "    checkpoint = ModelCheckpoint(filepath, monitor='val_acc', verbose=0, save_best_only=True, mode='max')\n",
    "    callbacks_list = [checkpoint]\n",
    "\n",
    "    history = model_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= num_epochs, callbacks = callbacks_list)\n",
    "    history_relu['acc'].append(history.history['acc'])\n",
    "    history_relu['val_acc'].append(history.history['val_acc'])\n",
    "    history_relu['loss'].append(history.history['loss'])\n",
    "    history_relu['val_loss'].append(history.history['val_loss'])\n",
    "    print(\"ReLU: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))\n",
    "    model_relu.load_weights(\"weights.best.hdf5\")\n",
    "\n",
    "    model_galu_learned = getConv4Galu()\n",
    "    layers_relu = getNetwork1Layers(model_relu)[:-1]\n",
    "    layers_galu_learned = getNetwork1Layers(model_galu_learned)\n",
    "\n",
    "    for layer in layers_galu_learned:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_galu_learned.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    for layer1,layer2 in zip(layers_galu_learned, layers_relu): \n",
    "        layer1.set_weights(layer2.get_weights())\n",
    "\n",
    "    history = model_galu_learned.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                     batch_size=batch_size, epochs= num_epochs)\n",
    "    history_galu_learned['acc'].append(history.history['acc'])\n",
    "    history_galu_learned['val_acc'].append(history.history['val_acc'])\n",
    "    history_galu_learned['loss'].append(history.history['loss'])\n",
    "    history_galu_learned['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"GaLU Learned: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_relu['val_acc'], axis = 1))))\n",
    "\n",
    "print(\"GaLU Learned: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu_learned['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu_learned['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu_learned['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"h_cifar10_gconv_adam_relu\", 'wb')\n",
    "pickle.dump(history_relu, file)\n",
    "\n",
    "file = open(\"h_cifar10_gconv_adam_galu_learned\", 'wb')\n",
    "pickle.dump(history_galu_learned, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Frozen ReLU"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_frozen_relu = getConv4Galu()\n",
    "    layers_frozen_relu_n1 = getNetwork1Layers(model_frozen_relu)\n",
    "    layers_frozen_relu_n2 = getNetwork2Layers(model_frozen_relu)\n",
    "\n",
    "    for layer in layers_frozen_relu_n1:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_frozen_relu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    for layer1, layer2 in zip(layers_frozen_relu_n1, layers_frozen_relu_n2):\n",
    "        layer1.set_weights(layer2.get_weights())    \n",
    "\n",
    "    history = model_frozen_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= num_epochs)\n",
    "    history_frozen_relu['acc'].append(history.history['acc'])\n",
    "    history_frozen_relu['val_acc'].append(history.history['val_acc'])\n",
    "    history_frozen_relu['loss'].append(history.history['loss'])\n",
    "    history_frozen_relu['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"Frozen ReLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Frozen ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_frozen_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_frozen_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_frozen_relu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"h_cifar10_gconv_adam_frozen_relu\", 'wb')\n",
    "pickle.dump(history_frozen_relu, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- GaLU"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_galu = getConv4Galu()\n",
    "    layers_frozen_relu_n1 = getNetwork1Layers(model_galu)\n",
    "\n",
    "    for layer in layers_frozen_relu_n1:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_galu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    history = model_galu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= 100)\n",
    "    history_galu['acc'].append(history.history['acc'])\n",
    "    history_galu['val_acc'].append(history.history['val_acc'])\n",
    "    history_galu['loss'].append(history.history['loss'])\n",
    "    history_galu['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"GaLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"GaLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"h_cifar10_gconv_adam_gap_galu\", 'wb')\n",
    "pickle.dump(history_galu, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Decoupled Learning"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_dl = getDecoupledLearning(depth, width)\n",
    "    model_dl.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    history = model_dl.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                             batch_size=batch_size, epochs= num_epochs)\n",
    "    \n",
    "    history_decoupled_learning['acc'].append(history.history['acc'])\n",
    "    history_decoupled_learning['val_acc'].append(history.history['val_acc'])\n",
    "    history_decoupled_learning['loss'].append(history.history['loss'])\n",
    "    history_decoupled_learning['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"Decoupled Learning: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(\n",
    "                                                        np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Decoupled Learning: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                            np.mean(np.max(history_decoupled_learning['acc'], axis = 1)), \n",
    "                                            np.mean(np.max(history_decoupled_learning['val_acc'], axis = 1)),\n",
    "                                            np.std(np.max(history_decoupled_learning['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('h_cifar10_gconv_adam_gap_decoupled_learning', 'wb')\n",
    "pickle.dump(history_decoupled_learning, file)"
   ]
  }
 ],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 1
}


==> neural-path-features-appendix/neural-path-features-code/adam-mnist.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from tensorflow import keras\n",
    "from tensorflow.keras.layers import *\n",
    "from tensorflow.keras.callbacks import ModelCheckpoint\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import tensorflow.keras.backend as K\n",
    "from tensorflow.keras.utils import *\n",
    "import pickle\n",
    "import tensorflow as tf\n",
    "import re\n",
    "print(tf.__version__)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Download mnist"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(x_train, y_train), (x_test, y_test) = keras.datasets.mnist.load_data()\n",
    "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_train = to_categorical(y_train, num_classes=10)\n",
    "y_test = to_categorical(y_test, num_classes=10)\n",
    "x_train = x_train.reshape(-1, 784)\n",
    "x_test = x_test.reshape(-1, 784)\n",
    "x_train = x_train / 255.0\n",
    "x_test = x_test / 255.0\n",
    "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Models"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class SignGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SignGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SignGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        output = K.sign(K.relu(x))\n",
    "\n",
    "        return output\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getNetwork1Layers(model):\n",
    "    pattern = re.compile(\"^R[0-9]*$\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def getNetwork2Layers(model):\n",
    "    pattern = re.compile(\"^G[0-9]*$\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def getGalu(depth, width):\n",
    "    inputs = Input(shape = (784, ))\n",
    "\n",
    "    R1 = Dense(units = width, activation = 'relu', name = \"R1\")(inputs)\n",
    "    G1 = Dense(units = width, activation = 'linear',  name = \"G1\")(inputs)\n",
    "    G1Activ = SignGate(name = \"G1Activ\")(R1)\n",
    "    G1A = Multiply(name = \"G1A\")([G1, G1Activ])\n",
    "\n",
    "    for i in range(depth - 2):\n",
    "        R1 = Dense(units = width, activation = 'relu',name = \"R\"+str(i+2))(R1)\n",
    "        G1 = Dense(units = width, activation = 'linear', name = \"G\"+str(i+2))(G1A)\n",
    "        G1Activ = SignGate(name = \"G\"+str(i+2)+\"Activ\")(R1)\n",
    "        G1A = Multiply(name = \"G\"+str(i+2)+\"A\")([G1, G1Activ])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = \"softmax\", name = \"G\"+str(depth))(G1A)\n",
    "    model = keras.Model(inputs = inputs, outputs = outputs, name = 'galu_model')\n",
    "\n",
    "    return model\n",
    "\n",
    "def getRelu(depth, width):\n",
    "    inputs = Input(shape = (784, ))\n",
    "    R1 = Dense(units = width, activation = 'relu', name = \"R1\")(inputs)\n",
    "    for i in range(depth - 2):\n",
    "        R1 = Dense(units = width, activation = 'relu', name = \"R\"+str(i+2))(R1)\n",
    "\n",
    "    outputs = Dense(units = 10, activation = \"softmax\", name = \"R\"+str(depth))(R1)\n",
    "\n",
    "    model = keras.Model(inputs = inputs, outputs = outputs, name = 'relu_model')\n",
    "\n",
    "    return model\n",
    "\n",
    "eps, beta = 0.1, 4\n",
    "\n",
    "class SoftGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SoftGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SoftGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        activation = (1 + eps)*K.sigmoid(beta*x)\n",
    "        return activation\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getDecoupledLearning(depth, width):\n",
    "    inputs = Input(shape = (784, ))\n",
    "\n",
    "    R1 = Dense(units = width, activation = 'linear', name = \"R1\")(inputs)\n",
    "    R1A = Activation('relu')(R1)\n",
    "    A1 = SoftGate()(R1)\n",
    "\n",
    "    G1 = Dense(units = width, activation = 'linear',  name = \"G1\")(inputs)\n",
    "    G1A = Multiply(name = \"G1A\")([G1, A1])\n",
    "\n",
    "    for i in range(depth - 2):\n",
    "        R1 = Dense(units = width, activation = 'linear',name = \"R\"+str(i+2))(R1A)\n",
    "        R1A = Activation('relu')(R1)\n",
    "        A1 = SoftGate()(R1)\n",
    "\n",
    "        G1 = Dense(units = width, activation = 'linear', name = \"G\"+str(i+2))(G1A)\n",
    "        G1A = Multiply(name = \"G\"+str(i+2)+\"A\")([G1, A1])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = \"softmax\", name = \"G\"+str(depth))(G1A)\n",
    "    model = keras.Model(inputs = inputs, outputs = outputs, name = 'galu_model')\n",
    "\n",
    "    return model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "depth, width = 6, 128\n",
    "lr = 1e-4\n",
    "loss = keras.losses.categorical_crossentropy\n",
    "batch_size = 32\n",
    "num_exp = 5\n",
    "num_epochs = 100\n",
    "\n",
    "history_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_galu_learned = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_frozen_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_galu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_decoupled_learning = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "1.**Train Relu & GaLU Learned**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "\n",
    "    model_relu = getRelu(depth, width)\n",
    "    model_relu.compile(loss = loss, optimizer = keras.optimizers.Adam(lr), metrics = ['acc'])\n",
    "\n",
    "    filepath=\"weights.best.hdf5\"\n",
    "    checkpoint = ModelCheckpoint(filepath, monitor='val_acc', verbose=0, save_best_only=True, mode='max')\n",
    "    callbacks_list = [checkpoint]\n",
    "\n",
    "    history = model_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= num_epochs, callbacks = callbacks_list)\n",
    "    history_relu['acc'].append(history.history['acc'])\n",
    "    history_relu['val_acc'].append(history.history['val_acc'])\n",
    "    history_relu['loss'].append(history.history['loss'])\n",
    "    history_relu['val_loss'].append(history.history['val_loss'])\n",
    "    print(\"ReLU: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))\n",
    "    model_relu.load_weights(\"weights.best.hdf5\")\n",
    "\n",
    "    model_galu_learned = getGalu(depth, width)\n",
    "    layers_relu = getNetwork1Layers(model_relu)[:-1]\n",
    "    layers_galu_learned = getNetwork1Layers(model_galu_learned)\n",
    "\n",
    "    for layer in layers_galu_learned:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_galu_learned.compile(loss = loss, optimizer = keras.optimizers.Adam(lr), metrics = ['acc'])\n",
    "\n",
    "    for layer1,layer2 in zip(layers_galu_learned, layers_relu): \n",
    "        layer1.set_weights(layer2.get_weights())\n",
    "\n",
    "    history = model_galu_learned.fit(x_train, y_train,validation_data = (x_test, y_test), verbose = 0,\n",
    "                                     batch_size=batch_size, epochs= num_epochs)\n",
    "    history_galu_learned['acc'].append(history.history['acc'])\n",
    "    history_galu_learned['val_acc'].append(history.history['val_acc'])\n",
    "    history_galu_learned['loss'].append(history.history['loss'])\n",
    "    history_galu_learned['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"GaLU Learned: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_relu['val_acc'], axis = 1))))\n",
    "\n",
    "print(\"GaLU Learned: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu_learned['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu_learned['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu_learned['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('h_mnist_arch1_relu', 'wb')\n",
    "pickle.dump(history_relu, file)\n",
    "\n",
    "file = open('h_mnist_arch1_galu_learned', 'wb')\n",
    "pickle.dump(history_galu_learned, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "2. **Frozen ReLU**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_frozen_relu = getGalu(depth, width)\n",
    "    layers_frozen_relu_n1 = getNetwork1Layers(model_frozen_relu)\n",
    "    layers_frozen_relu_n2 = getNetwork2Layers(model_frozen_relu)\n",
    "\n",
    "    for layer in layers_frozen_relu_n1:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_frozen_relu.compile(loss = loss, optimizer = keras.optimizers.Adam(lr), metrics = ['acc'])\n",
    "\n",
    "    for layer1, layer2 in zip(layers_frozen_relu_n1, layers_frozen_relu_n2):\n",
    "        layer1.set_weights(layer2.get_weights())    \n",
    "\n",
    "    history = model_frozen_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                   batch_size=batch_size, epochs= num_epochs)\n",
    "    history_frozen_relu['acc'].append(history.history['acc'])\n",
    "    history_frozen_relu['val_acc'].append(history.history['val_acc'])\n",
    "    history_frozen_relu['loss'].append(history.history['loss'])\n",
    "    history_frozen_relu['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"Frozen ReLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Frozen ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_frozen_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_frozen_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_frozen_relu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('h_mnist_arch1_frozen_relu', 'wb')\n",
    "pickle.dump(history_frozen_relu, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- **GaLU**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_galu = getGalu(depth, width)\n",
    "    layers_frozen_relu_n1 = getNetwork1Layers(model_galu)\n",
    "\n",
    "    for layer in layers_frozen_relu_n1:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_galu.compile(loss = loss, optimizer = keras.optimizers.Adam(lr), metrics = ['acc'])\n",
    "\n",
    "    history = model_galu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                             batch_size=batch_size, epochs= num_epochs)\n",
    "    history_galu['acc'].append(history.history['acc'])\n",
    "    history_galu['val_acc'].append(history.history['val_acc'])\n",
    "    history_galu['loss'].append(history.history['loss'])\n",
    "    history_galu['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"GaLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"GaLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('h_mnist_arch1_history_galu', 'wb')\n",
    "pickle.dump(history_galu, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Decoupled Learning"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_dl = getDecoupledLearning(depth, width)\n",
    "    model_dl.compile(loss = loss, optimizer = keras.optimizers.Adam(lr), metrics = ['acc'])\n",
    "\n",
    "    history = model_dl.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                             batch_size=batch_size, epochs= num_epochs)\n",
    "    \n",
    "    history_decoupled_learning['acc'].append(history.history['acc'])\n",
    "    history_decoupled_learning['val_acc'].append(history.history['val_acc'])\n",
    "    history_decoupled_learning['loss'].append(history.history['loss'])\n",
    "    history_decoupled_learning['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"Decoupled Learning: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(\n",
    "                                                        np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Decoupled Learning: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                            np.mean(np.max(history_decoupled_learning['acc'], axis = 1)), \n",
    "                                            np.mean(np.max(history_decoupled_learning['val_acc'], axis = 1)),\n",
    "                                            np.std(np.max(history_decoupled_learning['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('h_mnist_decoupled_learning', 'wb')\n",
    "pickle.dump(history_decoupled_learning, file)"
   ]
  }
 ],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 4
}


==> neural-path-features-appendix/neural-path-features-code/adam-vconv-cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import tensorflow.keras as tfk\n",
    "from tensorflow.keras.losses import *\n",
    "from tensorflow.keras.layers import *\n",
    "from tensorflow.keras.preprocessing.image import ImageDataGenerator\n",
    "from tensorflow.keras.callbacks import ModelCheckpoint\n",
    "import tensorflow.keras.backend as K\n",
    "from tensorflow.keras.utils import *\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import tensorflow as tf\n",
    "from tqdm import *\n",
    "import pickle\n",
    "import re"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Download cifar10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(x_train, y_train), (x_test, y_test) = tfk.datasets.cifar10.load_data()\n",
    "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_train = to_categorical(y_train, num_classes=10)\n",
    "y_test = to_categorical(y_test, num_classes=10)\n",
    "x_train = x_train / 255.0\n",
    "x_test = x_test / 255.0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class SignGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SignGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SignGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        output = K.sign(K.relu(x))\n",
    "\n",
    "        return output\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getNetwork1Layers(model):\n",
    "    pattern = re.compile(\"^n1_*\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def getNetwork2Layers(model):\n",
    "    pattern = re.compile(\"^G[0-9]*$\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def freezeWeights(layers):\n",
    "    for layer in layers:\n",
    "        print(layer.name)\n",
    "        layer.trainable = False\n",
    "\n",
    "img_wid = 32\n",
    "def getConv4Relu():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    \n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'relu')(inputs)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'relu')(C1)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'relu')(C2)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'relu')(C3)\n",
    "\n",
    "    F1 = Flatten()(C4)\n",
    "    D1 = Dense(units = 256, activation = 'relu', name = \"n1_d1\")(F1)\n",
    "    D2 = Dense(units = 256, activation = 'relu', name = \"n1_d2\")(D1)\n",
    "\n",
    "    #Output\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n1_o1\")(D2)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "\n",
    "    return model\n",
    "\n",
    "def getConv4Galu():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    #V1\n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'relu')(inputs)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'relu')(C1)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'relu')(C2)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'relu')(C3)\n",
    "    F1 = Flatten()(C4)\n",
    "    D1 = Dense(units = 256, activation = 'relu', name = \"n1_d1\")(F1)\n",
    "    D2 = Dense(units = 256, activation = 'relu', name = \"n1_d2\")(D1)\n",
    "\n",
    "    A1 = SignGate()(C1)\n",
    "    A2 = SignGate()(C2)\n",
    "    A3 = SignGate()(C3)\n",
    "    A4 = SignGate()(C4)\n",
    "    A5 = SignGate()(D1)\n",
    "    A6 = SignGate()(D2)\n",
    "    C1_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_G = Multiply()([A1, C1_G])\n",
    "\n",
    "    C2_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c2\", \n",
    "                           activation = 'linear')(C1_G)\n",
    "    C2_G = Multiply()([A2, C2_G])\n",
    "\n",
    "    #V2\n",
    "    C3_G = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n2_c3\",\n",
    "                           activation = 'linear')(C2_G)\n",
    "    C3_G = Multiply()([A3, C3_G])\n",
    "\n",
    "    C4_G = Conv2D(filters = 128, kernel_size = (3, 3),  padding = 'same', name = \"n2_c4\",\n",
    "                           activation = 'linear')(C3_G)\n",
    "    C4_G = Multiply()([A4, C4_G])\n",
    "\n",
    "    F1_G = Flatten()(C4_G)\n",
    "    D1_G = Dense(units = 256, activation = 'linear', name = \"n2_d1\")(F1_G)\n",
    "    D1_G = Multiply()([A5, D1_G])\n",
    "\n",
    "    D2_G = Dense(units = 256, activation = 'linear', name = \"n2_d2\")(D1_G)\n",
    "    D2_G = Multiply()([A6, D2_G])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n2_output\")(D2_G)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "    return model\n",
    "\n",
    "\n",
    "eps, beta = 0.1, 4\n",
    "\n",
    "class SoftGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SoftGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SoftGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        activation = (1 + eps)*K.sigmoid(beta*x)\n",
    "        return activation\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getDecoupledLearning():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    #V1\n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_A = Activation('relu')(C1)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'linear')(C1_A)\n",
    "    C2_A = Activation('relu')(C2)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'linear')(C2_A)\n",
    "    C3_A = Activation('relu')(C3)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'linear')(C3_A)\n",
    "    C4_A = Activation('relu')(C4)\n",
    "\n",
    "    F1 = Flatten()(C4_A)\n",
    "    D1 = Dense(units = 256, activation = 'linear', name = \"n1_d1\")(F1)\n",
    "    D1_A = Activation('relu')(D1)\n",
    "    D2 = Dense(units = 256, activation = 'linear', name = \"n1_d2\")(D1_A)\n",
    "\n",
    "    A1 = SoftGate()(C1)\n",
    "    A2 = SoftGate()(C2)\n",
    "    A3 = SoftGate()(C3)\n",
    "    A4 = SoftGate()(C4)\n",
    "    A5 = SoftGate()(D1)\n",
    "    A6 = SoftGate()(D2)\n",
    "    C1_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_G = Multiply()([A1, C1_G])\n",
    "\n",
    "    C2_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c2\", \n",
    "                           activation = 'linear')(C1_G)\n",
    "    C2_G = Multiply()([A2, C2_G])\n",
    "\n",
    "    #V2\n",
    "    C3_G = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n2_c3\",\n",
    "                           activation = 'linear')(C2_G)\n",
    "    C3_G = Multiply()([A3, C3_G])\n",
    "\n",
    "    C4_G = Conv2D(filters = 128, kernel_size = (3, 3),  padding = 'same', name = \"n2_c4\",\n",
    "                           activation = 'linear')(C3_G)\n",
    "    C4_G = Multiply()([A4, C4_G])\n",
    "\n",
    "    F1_G = Flatten()(C4_G)\n",
    "\n",
    "    D1_G = Dense(units = 256, activation = 'linear', name = \"n2_d1\")(F1_G)\n",
    "    D1_G = Multiply()([A5, D1_G])\n",
    "\n",
    "    D2_G = Dense(units = 256, activation = 'linear', name = \"n2_d2\")(D1_G)\n",
    "    D2_G = Multiply()([A6, D2_G])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n2_output\")(D2_G)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "    return model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "lr = 3e-4\n",
    "loss = tfk.losses.categorical_crossentropy\n",
    "opt = tfk.optimizers.Adam\n",
    "batch_size = 32\n",
    "num_exp = 5\n",
    "num_epochs = 40\n",
    "\n",
    "history_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_galu_learned = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_frozen_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': [],}\n",
    "history_galu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_decoupled_learning = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "\n",
    "    model_relu = getConv4Relu()\n",
    "    model_relu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    filepath=\"weights.best.hdf5\"\n",
    "    checkpoint = ModelCheckpoint(filepath, monitor='val_acc', verbose=0, save_best_only=True, mode='max')\n",
    "    callbacks_list = [checkpoint]\n",
    "\n",
    "    history = model_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= num_epochs, callbacks = callbacks_list)\n",
    "    history_relu['acc'].append(history.history['acc'])\n",
    "    history_relu['val_acc'].append(history.history['val_acc'])\n",
    "    history_relu['loss'].append(history.history['loss'])\n",
    "    history_relu['val_loss'].append(history.history['val_loss'])\n",
    "    print(\"ReLU: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))\n",
    "    model_relu.load_weights(\"weights.best.hdf5\")\n",
    "\n",
    "    model_galu_learned = getConv4Galu()\n",
    "    layers_relu = getNetwork1Layers(model_relu)[:-1]\n",
    "    layers_galu_learned = getNetwork1Layers(model_galu_learned)\n",
    "\n",
    "    for layer in layers_galu_learned:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_galu_learned.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    for layer1,layer2 in zip(layers_galu_learned, layers_relu): \n",
    "        layer1.set_weights(layer2.get_weights())\n",
    "    \n",
    "    history = model_galu_learned.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                     batch_size=batch_size, epochs= num_epochs)\n",
    "    history_galu_learned['acc'].append(history.history['acc'])\n",
    "    history_galu_learned['val_acc'].append(history.history['val_acc'])\n",
    "    history_galu_learned['loss'].append(history.history['loss'])\n",
    "    history_galu_learned['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"GaLU Learned: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_relu['val_acc'], axis = 1))))\n",
    "\n",
    "print(\"GaLU Learned: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu_learned['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu_learned['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu_learned['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"h_cifar10_adam_relu\", 'wb')\n",
    "pickle.dump(history_relu, file)\n",
    "\n",
    "file = open(\"h_cifar10_adam_galu_learned\", 'wb')\n",
    "pickle.dump(history_galu_learned, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Frozen ReLU"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_frozen_relu = getConv4Galu()\n",
    "    layers_frozen_relu_n1 = getNetwork1Layers(model_frozen_relu)\n",
    "    layers_frozen_relu_n2 = getNetwork2Layers(model_frozen_relu)\n",
    "\n",
    "    for layer in layers_frozen_relu_n1:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_frozen_relu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    for layer1, layer2 in zip(layers_frozen_relu_n1, layers_frozen_relu_n2):\n",
    "        layer1.set_weights(layer2.get_weights())    \n",
    "\n",
    "    history = model_frozen_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= num_epochs)\n",
    "    history_frozen_relu['acc'].append(history.history['acc'])\n",
    "    history_frozen_relu['val_acc'].append(history.history['val_acc'])\n",
    "    history_frozen_relu['loss'].append(history.history['loss'])\n",
    "    history_frozen_relu['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"Frozen ReLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Frozen ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_frozen_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_frozen_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_frozen_relu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"h_cifar10_adam_frozen_relu\", 'wb')\n",
    "pickle.dump(history_frozen_relu, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- GaLU"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_galu = getConv4Galu()\n",
    "    layers_frozen_relu_n1 = getNetwork1Layers(model_galu)\n",
    "\n",
    "    for layer in layers_frozen_relu_n1:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_galu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    history = model_galu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= num_epochs)\n",
    "    history_galu['acc'].append(history.history['acc'])\n",
    "    history_galu['val_acc'].append(history.history['val_acc'])\n",
    "    history_galu['loss'].append(history.history['loss'])\n",
    "    history_galu['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"GaLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"GaLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"h_cifar10_adam_galu\", 'wb')\n",
    "pickle.dump(history_galu, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Decoupled Learning"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_dl = getDecoupledLearning(depth, width)\n",
    "    model_dl.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    history = model_dl.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                             batch_size=batch_size, epochs= num_epochs)\n",
    "    \n",
    "    history_decoupled_learning['acc'].append(history.history['acc'])\n",
    "    history_decoupled_learning['val_acc'].append(history.history['val_acc'])\n",
    "    history_decoupled_learning['loss'].append(history.history['loss'])\n",
    "    history_decoupled_learning['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"Decoupled Learning: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(\n",
    "                                                        np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Decoupled Learning: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                            np.mean(np.max(history_decoupled_learning['acc'], axis = 1)), \n",
    "                                            np.mean(np.max(history_decoupled_learning['val_acc'], axis = 1)),\n",
    "                                            np.std(np.max(history_decoupled_learning['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('h_cifar10_vconv_adam_decoupled_learning', 'wb')\n",
    "pickle.dump(history_decoupled_learning, file)"
   ]
  }
 ],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 1
}


==> neural-path-features-appendix/neural-path-features-code/binary-mnist_vt.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Experiment\n",
    "We train a ReLU network for binary-mnist dataset. We plot $y^T(H_t)^{-1}y$ over time where path gram $H_t = {\\Phi_t}^T{\\Phi_t} = (x^Tx)\\odot\\lambda_t$ and $\\lambda_t(s, s')$ stands for the total number of paths which are active for both input examples $s$ and $s'$."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Import Libraries"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "! sudo apt-get install texlive-latex-recommended #1\n",
    "! sudo apt-get install dvipng texlive-fonts-recommended #2\n",
    "! wget http://mirrors.ctan.org/macros/latex/contrib/type1cm.zip #3\n",
    "! unzip type1cm.zip -d /tmp/type1cm #4\n",
    "! cd /tmp/type1cm/type1cm/ && sudo latex type1cm.ins  #5\n",
    "! sudo mkdir /usr/share/texmf/tex/latex/type1cm #6\n",
    "! sudo cp /tmp/type1cm/type1cm/type1cm.sty /usr/share/texmf/tex/latex/type1cm #7\n",
    "! sudo texhash #8"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- binaryMnist_galu-vs-ReluThenGalu"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import tensorflow as tf\n",
    "print(tf.__version__)\n",
    "import keras as tfk\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "from tqdm import tqdm\n",
    "import time\n",
    "import re\n",
    "from sklearn.model_selection import *\n",
    "import keras.backend as K\n",
    "from keras.layers import *"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "labels = [-1, 1]\n",
    "def getMnist():\n",
    "    (x_train, y_train), (x_test, y_test) = tfk.datasets.mnist.load_data()\n",
    "    max_x = np.max(x_train)\n",
    "\n",
    "    x_train = x_train / max_x\n",
    "    x_test = x_test / max_x\n",
    "\n",
    "    bool_train = ((y_train == 4) | (y_train == 7))\n",
    "    bool_test = ((y_test == 4) | (y_test == 7))\n",
    "\n",
    "    x_train = x_train[bool_train]\n",
    "    y_train = y_train[bool_train].astype(np.int32)\n",
    "    x_test = x_test[bool_test]\n",
    "    y_test = y_test[bool_test].astype(np.int32)\n",
    "    y_train[y_train == 4] = labels[0]\n",
    "    y_test[y_test == 4] = labels[0]\n",
    "    y_train[y_train == 7] = labels[1]\n",
    "    y_test[y_test == 7] = labels[1]\n",
    "\n",
    "    x_train = x_train.reshape(x_train.shape[0], -1)\n",
    "    x_test = x_test.reshape(x_test.shape[0], -1)\n",
    "\n",
    "    return x_train, y_train, x_test, y_test"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_train, y_train, x_test, y_test = getMnist()\n",
    "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Utils"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def getEig(g_mat):\n",
    "    eig_vals = np.linalg.eig(g_mat)\n",
    "    eig_vals = np.real(eig_vals[0])\n",
    "    return eig_vals\n",
    "\n",
    "def getRandomIndices(max_lim, num_ind):\n",
    "    all_indices  = np.arange(0, max_lim)\n",
    "    np.random.shuffle(np.arange(0, max_lim))\n",
    "    return all_indices[: num_ind]\n",
    "\n",
    "def getUniqueLabelExamples(x_train, y_train, num_class, num_each_class):\n",
    "    x_batch = x_train[:num_each_class * num_class,:].copy()\n",
    "    y_batch = np.zeros((num_each_class * num_class, ))\n",
    "\n",
    "    for ind, label in enumerate(labels):\n",
    "        x_temp = x_train[(y_train == label), :]\n",
    "        max_lim = x_temp.shape[0]\n",
    "        indices = getRandomIndices(max_lim, num_each_class)\n",
    "        x_batch[ind*num_each_class: (ind+1)*num_each_class, :] = x_temp[indices, :]\n",
    "        y_batch[ind*num_each_class: (ind+1)*num_each_class, ] = label\n",
    "\n",
    "    return x_batch, y_batch\n",
    "\n",
    "sess = K.get_session()\n",
    "\n",
    "def relu(z):\n",
    "    return np.maximum(0, z)\n",
    "\n",
    "def getLayersOutput(wts, X):\n",
    "    layer_output = [X]\n",
    "    for i, w in enumerate(wts[:-1]):\n",
    "        # print(X.shape)\n",
    "        output = relu(np.matmul(X, w))\n",
    "        layer_output.append(output)\n",
    "        X = output\n",
    "    w = wts[-1]\n",
    "    # print(X.shape, w.shape)\n",
    "    output = np.matmul(X, w)\n",
    "    layer_output.append(output)\n",
    "    return layer_output    \n",
    "\n",
    "def getLayerActivation(wts, X):\n",
    "    layer_outputs = getLayersOutput(wts, X)\n",
    "    layer_activity = []\n",
    "    for output in layer_outputs[1:-1]:\n",
    "        activity = (output > 0).astype(np.int)\n",
    "        layer_activity.append(activity)\n",
    "    return layer_activity\n",
    "\n",
    "def getActivityGram(layer_activity):\n",
    "    num_input = layer_activity[0].shape[0]\n",
    "    layer_gram = []\n",
    "    total_gram = np.ones((num_input, num_input))\n",
    "    for activity in layer_activity:\n",
    "        gram = np.dot(activity, activity.T)\n",
    "        total_gram = np.multiply(total_gram, gram)\n",
    "\n",
    "    return total_gram"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "width = 100\n",
    "depth = 6"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from keras import backend as K\n",
    "from keras.layers import Layer"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "input_sz = 784\n",
    "output_sz = 1\n",
    "num_epochs = 50\n",
    "batch_size = 64\n",
    "num_exp = 5\n",
    "\n",
    "def my_init2(shape, dtype = None):\n",
    "    return tf.Variable(np.random.choice([-np.sqrt(2/width), np.sqrt(2/width)], \n",
    "                                        shape, [0.5, 0.5]), dtype = dtype, trainable= True)\n",
    "\n",
    "def getRelu():\n",
    "    inputs = tfk.Input(shape = (input_sz, ))\n",
    "    R1 = Dense(units = width, activation = 'relu', use_bias = False, \n",
    "               kernel_initializer = my_init2, name = \"R1\")(inputs)\n",
    "\n",
    "    for i in range(depth - 2):\n",
    "        R1 = Dense(units = width, activation = 'relu', use_bias = False, \n",
    "                   kernel_initializer = my_init2, name = \"R\"+str(i+2))(R1)\n",
    "\n",
    "    outputs = Dense(units = output_sz, activation = \"linear\", use_bias = False,\n",
    "                    kernel_initializer = my_init2, name = \"R\"+str(depth))(R1)\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs, name = 'mnist_model')\n",
    "\n",
    "    return model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "history_relu = {'mean_squared_error' : [], 'val_mean_squared_error' : [], 'norm_normalized' : [], \n",
    "                'norm_unnormalized' : []}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_batch, y_batch = getUniqueLabelExamples(x_train, y_train, 2, 100)\n",
    "input_gram = np.dot(x_batch, x_batch.T)\n",
    "print(x_batch.shape, y_batch.shape)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    model = getRelu()\n",
    "\n",
    "    optimizer = tfk.optimizers.RMSprop(lr = 1e-4)\n",
    "    model.compile(optimizer= optimizer, loss = 'mse', metrics = ['mse'])\n",
    "    model.fit(x_train[:1], y_train[:1], epochs = 1, batch_size = 1, verbose = 0)\n",
    "\n",
    "    mse_temp = []\n",
    "    val_mse_temp = []\n",
    "    norm_temp_normalized = []\n",
    "    norm_temp_unnormalized = []\n",
    "\n",
    "    for epoch_i in (range(num_epochs)):\n",
    "        if epoch_i % 2 == 0:\n",
    "            wts = model.get_weights()\n",
    "            layer_activity = getLayerActivation(wts, x_batch)\n",
    "            K_t = np.multiply(input_gram, getActivityGram(layer_activity))\n",
    "            K_t_normalized = K_t / np.sum(np.diagonal(K_t))\n",
    "\n",
    "            norm = np.dot(y_batch, np.dot(np.linalg.inv(K_t), y_batch))\n",
    "            norm_temp_unnormalized.append(norm)\n",
    "\n",
    "            norm = np.dot(y_batch, np.dot(np.linalg.inv(K_t_normalized), y_batch))\n",
    "            norm_temp_normalized.append(norm)\n",
    "\n",
    "        history = model.fit(x_train, y_train, validation_data=(x_test, y_test), \n",
    "                                    epochs = 1, batch_size = batch_size, verbose = 0)\n",
    "        \n",
    "        mse_temp.append(history.history['mean_squared_error'][0])\n",
    "        val_mse_temp.append(history.history['val_mean_squared_error'][0])\n",
    "\n",
    "    history_relu['mean_squared_error'].append(mse_temp)\n",
    "    history_relu['val_mean_squared_error'].append(val_mse_temp)\n",
    "    history_relu['norm_normalized'].append(norm_temp_normalized)\n",
    "    history_relu['norm_unnormalized'].append(norm_temp_unnormalized)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "mean_norm = np.mean(history_relu['norm_normalized'], axis = 0)\n",
    "mean_std = np.std(history_relu['norm_normalized'], axis = 0)\n",
    "plt.errorbar(x = np.arange(mean_norm.shape[0]), y = mean_norm, yerr = mean_std, marker = 'o')\n",
    "plt.ylabel(\"norm\", fontsize = 14)\n",
    "plt.xlabel(\"epochs\", fontsize = 14)\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 1
}


==> neural-path-features-appendix/neural-path-features-code/gconv_multi_step_copy_cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import tensorflow.keras as tfk\n",
    "from tensorflow.keras.losses import *\n",
    "from tensorflow.keras.layers import *\n",
    "from tensorflow.keras.preprocessing.image import ImageDataGenerator\n",
    "from tensorflow.keras.callbacks import ModelCheckpoint\n",
    "import tensorflow.keras.backend as K\n",
    "from tensorflow.keras.utils import *\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import tensorflow as tf\n",
    "from tqdm import *\n",
    "import pickle\n",
    "import re"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Download cifar10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(x_train, y_train), (x_test, y_test) = tfk.datasets.cifar10.load_data()\n",
    "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_train = to_categorical(y_train, num_classes=10)\n",
    "y_test = to_categorical(y_test, num_classes=10)\n",
    "x_train = x_train / 255.0\n",
    "x_test = x_test / 255.0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class SignGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SignGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SignGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        output = K.sign(K.relu(x))\n",
    "\n",
    "        return output\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getNetwork1Layers(model):\n",
    "    pattern = re.compile(\"^n1_*\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def getNetwork2Layers(model):\n",
    "    pattern = re.compile(\"^G[0-9]*$\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def freezeWeights(layers):\n",
    "    for layer in layers:\n",
    "        print(layer.name)\n",
    "        layer.trainable = False\n",
    "\n",
    "img_wid = 32\n",
    "def getConv4Relu():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    \n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'relu')(inputs)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'relu')(C1)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'relu')(C2)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'relu')(C3)\n",
    "\n",
    "    G1 = GlobalAveragePooling2D()(C4)\n",
    "    F1 = Flatten()(G1)\n",
    "    D1 = Dense(units = 256, activation = 'relu', name = \"n1_d1\")(F1)\n",
    "    D2 = Dense(units = 256, activation = 'relu', name = \"n1_d2\")(D1)\n",
    "\n",
    "    #Output\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n1_o1\")(D2)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "\n",
    "    return model\n",
    "\n",
    "def getConv4Galu():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    #V1\n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'relu')(inputs)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'relu')(C1)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'relu')(C2)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'relu')(C3)\n",
    "    G1 = GlobalAveragePooling2D()(C4)\n",
    "    F1 = Flatten()(G1)\n",
    "    D1 = Dense(units = 256, activation = 'relu', name = \"n1_d1\")(F1)\n",
    "    D2 = Dense(units = 256, activation = 'relu', name = \"n1_d2\")(D1)\n",
    "\n",
    "    A1 = SignGate()(C1)\n",
    "    A2 = SignGate()(C2)\n",
    "    A3 = SignGate()(C3)\n",
    "    A4 = SignGate()(C4)\n",
    "    A5 = SignGate()(D1)\n",
    "    A6 = SignGate()(D2)\n",
    "    C1_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_G = Multiply()([A1, C1_G])\n",
    "\n",
    "    C2_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c2\", \n",
    "                           activation = 'linear')(C1_G)\n",
    "    C2_G = Multiply()([A2, C2_G])\n",
    "\n",
    "    #V2\n",
    "    C3_G = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n2_c3\",\n",
    "                           activation = 'linear')(C2_G)\n",
    "    C3_G = Multiply()([A3, C3_G])\n",
    "\n",
    "    C4_G = Conv2D(filters = 128, kernel_size = (3, 3),  padding = 'same', name = \"n2_c4\",\n",
    "                           activation = 'linear')(C3_G)\n",
    "    C4_G = Multiply()([A4, C4_G])\n",
    "\n",
    "    G1_G = GlobalAveragePooling2D()(C4_G)\n",
    "    F1_G = Flatten()(G1_G)\n",
    "\n",
    "    D1_G = Dense(units = 256, activation = 'linear', name = \"n2_d1\")(F1_G)\n",
    "    D1_G = Multiply()([A5, D1_G])\n",
    "\n",
    "    D2_G = Dense(units = 256, activation = 'linear', name = \"n2_d2\")(D1_G)\n",
    "    D2_G = Multiply()([A6, D2_G])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n2_output\")(D2_G)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "    return model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "lr = 3e-4\n",
    "loss = tfk.losses.categorical_crossentropy\n",
    "opt = tfk.optimizers.Adam\n",
    "batch_size = 32\n",
    "num_exp = 3\n",
    "\n",
    "history_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': [], 'train_margin': [], 'test_margin': []}\n",
    "history_galu_learned = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': [], 'train_margin': [], 'test_margin': []}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "\n",
    "    model_relu = getConv4Relu()\n",
    "    model_relu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    filepath=\"weights.best.hdf5\"\n",
    "    checkpoint = ModelCheckpoint(filepath, monitor='val_acc', verbose=0, save_best_only=True, mode='max')\n",
    "    callbacks_list = [checkpoint]\n",
    "    relu_temp_acc = []\n",
    "    relu_temp_val = []\n",
    "    galu_temp_acc = []\n",
    "    galu_temp_val = []\n",
    "\n",
    "    model_galu = getConv4Galu()\n",
    "    layers_galu = getNetwork1Layers(model_galu)\n",
    "    for layer in layers_galu:\n",
    "        layer.trainable = False\n",
    "    model_galu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    history_g = model_galu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                    batch_size=batch_size, epochs= 80)\n",
    "    \n",
    "    galu_temp_acc.append(np.max(history_g.history['acc']))\n",
    "    galu_temp_val.append(np.max(history_g.history['val_acc']))\n",
    "    \n",
    "    for epoch_i in range(6):\n",
    "        history_r = model_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= 10, callbacks = callbacks_list)\n",
    "        relu_temp_acc.append(np.max(history_r.history['acc']))\n",
    "        relu_temp_val.append(np.max(history_r.history['val_acc']))\n",
    "    \n",
    "        print(\"ReLU: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history_r.history['acc']), \n",
    "                                                            np.max(history_r.history['val_acc'])))\n",
    "        model_relu1 = getConv4Relu()\n",
    "        model_relu1.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "        model_relu1.load_weights(\"weights.best.hdf5\")    #load weights of relu\n",
    "        \n",
    "        model_galu_learned = getConv4Galu()\n",
    "        layers_relu = getNetwork1Layers(model_relu1)[:-1]\n",
    "        layers_galu_learned = getNetwork1Layers(model_galu_learned)\n",
    "        \n",
    "        for layer in layers_galu_learned:\n",
    "            layer.trainable = False\n",
    "\n",
    "        model_galu_learned.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "        for layer1, layer2 in zip(layers_galu_learned, layers_relu): \n",
    "            layer1.set_weights(layer2.get_weights())       #copy weights of trained relu network in gating network\n",
    "\n",
    "        history_g = model_galu_learned.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                        batch_size=batch_size, epochs= 80)\n",
    "        galu_temp_acc.append(np.max(history_g.history['acc']))\n",
    "        galu_temp_val.append(np.max(history_g.history['val_acc']))\n",
    "        print(\"GaLU Learned: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history_g.history['acc']), \n",
    "                                                        np.max(history_g.history['val_acc'])))\n",
    "        print(\"----------------------------------------------------------------------------------\")\n",
    "    history_galu_learned['acc'].append(galu_temp_acc)\n",
    "    history_galu_learned['val_acc'].append(galu_temp_val)\n",
    "    history_relu['acc'].append(relu_temp_acc)\n",
    "    history_relu['val_acc'].append(relu_temp_val)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    " print(\"ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_relu['val_acc'], axis = 1))))\n",
    "\n",
    "print(\"GaLU Learned: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu_learned['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu_learned['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu_learned['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Save Results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"h_conv4_multi_step_copy_relu\", 'wb')\n",
    "pickle.dump(history_relu, file)\n",
    "\n",
    "file = open(\"h_conv4_multi_step_copy_galu_learned\", 'wb')\n",
    "pickle.dump(history_galu_learned, file)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "flnpf = np.mean(np.array(history_galu_learned['val_acc']), axis = 0)\n",
    "print(flnpf.shape)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Plot Results"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "stage = np.arange(7).tolist()\n",
    "flnpf = flnpf*100\n",
    "cntk = [77.43 for _ in range(25)]\n",
    "relu = [80.32 for _ in range(25)]\n",
    "frnpf = [flnpf[0] for _ in range(25)]\n",
    "temp_x =  np.arange(0, 6.01, 0.25)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.plot(stage, flnpf, marker = 'o', label = 'FLNPF')\n",
    "plt.plot(temp_x, cntk, '--', label = ' CNTK Arora et al. [2019]')\n",
    "plt.plot(temp_x, relu, '--', label = 'RELU', marker = '>')\n",
    "plt.plot(temp_x, frnpf, '--', label = 'FRNPF', marker = '*')\n",
    "\n",
    "yticks = (flnpf[:-4].tolist() + [flnpf[-1]]+[cntk[0]]+[relu[0]])\n",
    "\n",
    "plt.legend(fontsize = 12)\n",
    "plt.xlabel('Stage', fontsize = 16)\n",
    "plt.ylabel('Test Accuracy(%)', fontsize = 16)\n",
    "plt.yticks(yticks)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 1
}


==> neural-path-features-appendix/neural-path-features-code/mnist_ntk_trace.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "pip install gast==0.2.2"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%tensorflow_version 1.x"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from tensorflow import keras\n",
    "from tensorflow.keras.layers import *\n",
    "from tensorflow.keras.callbacks import ModelCheckpoint\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import tensorflow.keras.backend as K\n",
    "from tensorflow.keras.utils import *\n",
    "import pickle\n",
    "import tensorflow as tf\n",
    "import re\n",
    "print(tf.__version__)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(x_train, y_train), (x_test, y_test) = keras.datasets.mnist.load_data()\n",
    "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_train1 = y_train.copy()\n",
    "y_train = to_categorical(y_train, num_classes=10)\n",
    "y_test = to_categorical(y_test, num_classes=10)\n",
    "x_train = x_train.reshape(-1, 784)\n",
    "\n",
    "x_test = x_test.reshape(-1, 784)\n",
    "x_train = x_train / 255.0\n",
    "x_test = x_test / 255.0\n",
    "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Utils"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "def getEig(g_mat):\n",
    "    eig_vals = np.linalg.eig(g_mat)\n",
    "    eig_vals = np.real(eig_vals[0])\n",
    "    return eig_vals\n",
    "\n",
    "def getRandomIndices(max_lim, num_ind):\n",
    "    all_indices  = np.arange(0, max_lim)\n",
    "    np.random.shuffle(np.arange(0, max_lim))\n",
    "    return all_indices[: num_ind]\n",
    "\n",
    "def getUniqueLabelExamples(x_train, y_train, num_class, num_each_class):\n",
    "    x_batch = x_train[:num_each_class * num_class,:].copy()\n",
    "    y_batch = y_train[:num_each_class * num_class,:].copy()\n",
    "\n",
    "    for ind in range(10):\n",
    "        x_temp = x_train[(y_train1 == ind), :]\n",
    "        y_temp = y_train[(y_train1 == ind), :]\n",
    "        max_lim = x_temp.shape[0]\n",
    "        indices = getRandomIndices(max_lim, num_each_class)\n",
    "        x_batch[ind*num_each_class: (ind+1)*num_each_class, :] = x_temp[indices, :]\n",
    "        y_batch[ind*num_each_class: (ind+1)*num_each_class, : ] = y_temp[indices, :]\n",
    "\n",
    "    return x_batch, y_batch\n",
    "\n",
    "sess = tf.compat.v1.keras.backend.get_session()\n",
    "\n",
    "def getNetwork1Layers(model):\n",
    "    pattern = re.compile(\"^R[0-9]*$\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def getNetwork2Layers(model):\n",
    "    pattern = re.compile(\"^G[0-9]*$\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "    \n",
    "def freezeWeights(layers):\n",
    "    for layer in layers:\n",
    "        layer.trainable = False\n",
    "\n",
    "def getNetwork1TrainableWts(model):\n",
    "    layer_list = getNetwork1Layers(model)\n",
    "    wts = []\n",
    "    for layer in layer_list:\n",
    "        wts.append((layer.trainable_weights + layer.non_trainable_weights)[0])\n",
    "\n",
    "    return wts\n",
    "\n",
    "def getNetwork2TrainableWts(model):\n",
    "    layer_list = getNetwork2Layers(model)\n",
    "    wts = []\n",
    "    for layer in layer_list:\n",
    "        wts.append((layer.trainable_weights + layer.non_trainable_weights)[0])\n",
    "\n",
    "    return wts\n",
    "\n",
    "def getNTK(model, x_batch, wts, epoch_i):\n",
    "    if epoch_i == 0:\n",
    "        init = tf.global_variables_initializer()\n",
    "        sess.run(init)\n",
    "\n",
    "    gradients = K.gradients(model.output, wts)\n",
    "    Phi_E = None\n",
    "    for i in (range(x_batch.shape[0])):\n",
    "        grad = sess.run(gradients, feed_dict={model.input:x_batch[i:i+1, :]})\n",
    "        row_grad = []\n",
    "        for grad_layer in grad:\n",
    "            row_grad += grad_layer.flatten().tolist()\n",
    "\n",
    "        if Phi_E is None:\n",
    "            Phi_E = np.zeros((x_batch.shape[0], len(row_grad)))\n",
    "\n",
    "        Phi_E[i, :] = row_grad\n",
    "\n",
    "    return np.dot(Phi_E, Phi_E.T)\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Models"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "eps, beta = 0.1, 4\n",
    "class SoftGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SoftGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SoftGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        activation = (1 + eps)*K.sigmoid(beta*x)\n",
    "        return activation\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getGalu(depth, width):\n",
    "    inputs = Input(shape = (784, ))\n",
    "\n",
    "    R1 = Dense(units = width, activation = 'linear', name = \"R1\")(inputs)\n",
    "    R1A = Activation('relu')(R1)\n",
    "    A1 = SoftGate()(R1)\n",
    "\n",
    "    G1 = Dense(units = width, activation = 'linear',  name = \"G1\")(inputs)\n",
    "    G1A = Multiply(name = \"G1A\")([G1, A1])\n",
    "\n",
    "    for i in range(depth - 2):\n",
    "        R1 = Dense(units = width, activation = 'linear',name = \"R\"+str(i+2))(R1A)\n",
    "        R1A = Activation('relu')(R1)\n",
    "        A1 = SoftGate()(R1)\n",
    "\n",
    "        G1 = Dense(units = width, activation = 'linear', name = \"G\"+str(i+2))(G1A)\n",
    "        G1A = Multiply(name = \"G\"+str(i+2)+\"A\")([G1, A1])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = \"softmax\", name = \"G\"+str(depth))(G1A)\n",
    "    model = keras.Model(inputs = inputs, outputs = outputs, name = 'galu_model')\n",
    "\n",
    "    return model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "depth, width = 6, 128\n",
    "lr = 1e-2\n",
    "loss = keras.losses.categorical_crossentropy\n",
    "opt = keras.optimizers.SGD\n",
    "batch_size = 32\n",
    "num_exp = 5\n",
    "num_epochs = 60\n",
    "\n",
    "history_galu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': [], \n",
    "                'norm_value': [], 'norm_gate': [], \n",
    "                'trace_value': [], 'trace_gate': []}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "x_batch, y_batch = getUniqueLabelExamples(x_train, y_train, 10, 20)\n",
    "print(x_batch.shape, y_batch.shape)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Train Galu"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_galu = getGalu(depth, width)\n",
    "    model_galu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "    acc_temp = []\n",
    "    val_acc_temp = []\n",
    "    trace_temp_value = []\n",
    "    trace_temp_gate = []\n",
    "    norm_temp_value = []\n",
    "    norm_temp_gate = []\n",
    "\n",
    "    for epoch_i in range(num_epochs):\n",
    "        if epoch_i % 5 == 0:\n",
    "            wts = getNetwork2TrainableWts(model_galu)\n",
    "            K_t = getNTK(model_galu, x_batch, wts, epoch_i)\n",
    "            K_t_flatten = K_t.flatten()\n",
    "\n",
    "            trace_temp_value.append(np.sum(np.diagonal(K_t)))\n",
    "            norm_temp_value.append(np.linalg.norm(K_t_flatten))\n",
    "\n",
    "            wts = getNetwork1TrainableWts(model_galu)\n",
    "            K_t = getNTK(model_galu, x_batch, wts, epoch_i)\n",
    "            K_t_flatten = K_t.flatten()\n",
    "\n",
    "            trace_temp_gate.append(np.sum(np.diagonal(K_t)))\n",
    "            norm_temp_gate.append(np.linalg.norm(K_t_flatten))\n",
    "\n",
    "        history = model_galu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                             batch_size=batch_size, epochs= 1)\n",
    "        \n",
    "        acc_temp.append(history.history['acc'][0])\n",
    "        val_acc_temp.append(history.history['val_acc'][0])\n",
    "    \n",
    "    history_galu['acc'].append(acc_temp)\n",
    "    history_galu['val_acc'].append(val_acc_temp)\n",
    "    history_galu['trace_value'].append(trace_temp_value)\n",
    "    history_galu['trace_gate'].append(trace_temp_gate)\n",
    "    \n",
    "    history_galu['norm_value'].append(norm_temp_value)\n",
    "    history_galu['norm_gate'].append(norm_temp_gate)\n",
    "\n",
    "    print(\"GaLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"GaLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "trace_value = np.mean(history_galu['trace_value'], axis = 0)\n",
    "trace_gate = np.mean(history_galu['trace_gate'], axis = 0)\n",
    "norm_value = np.mean(history_galu['norm_value'], axis = 0)\n",
    "norm_gate = np.mean(history_galu['norm_gate'], axis = 0)\n",
    "\n",
    "plt.plot(norm_value, '--', label = 'norm_value')\n",
    "plt.plot(norm_gate, '--', label = 'norm_gate')\n",
    "plt.plot(trace_value, label = 'trace_value')\n",
    "plt.plot(trace_gate, label = 'trace_gate')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  }
 ],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 1
}


==> neural-path-features-appendix/neural-path-features-code/sgd-gconv-cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import tensorflow.keras as tfk\n",
    "from tensorflow.keras.losses import *\n",
    "from tensorflow.keras.layers import *\n",
    "from tensorflow.keras.preprocessing.image import ImageDataGenerator\n",
    "from tensorflow.keras.callbacks import ModelCheckpoint\n",
    "import tensorflow.keras.backend as K\n",
    "from tensorflow.keras.utils import *\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import tensorflow as tf\n",
    "from tqdm import *\n",
    "import pickle\n",
    "import re"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Download cifar10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(x_train, y_train), (x_test, y_test) = tfk.datasets.cifar10.load_data()\n",
    "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_train = to_categorical(y_train, num_classes=10)\n",
    "y_test = to_categorical(y_test, num_classes=10)\n",
    "x_train = x_train / 255.0\n",
    "x_test = x_test / 255.0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class SignGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SignGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SignGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        output = K.sign(K.relu(x))\n",
    "\n",
    "        return output\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getNetwork1Layers(model):\n",
    "    pattern = re.compile(\"^n1_*\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def getNetwork2Layers(model):\n",
    "    pattern = re.compile(\"^G[0-9]*$\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def freezeWeights(layers):\n",
    "    for layer in layers:\n",
    "        print(layer.name)\n",
    "        layer.trainable = False\n",
    "\n",
    "img_wid = 32\n",
    "def getConv4Relu():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    \n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'relu')(inputs)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'relu')(C1)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'relu')(C2)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'relu')(C3)\n",
    "\n",
    "    G1 = GlobalAveragePooling2D()(C4)\n",
    "    F1 = Flatten()(G1)\n",
    "    D1 = Dense(units = 256, activation = 'relu', name = \"n1_d1\")(F1)\n",
    "    D2 = Dense(units = 256, activation = 'relu', name = \"n1_d2\")(D1)\n",
    "\n",
    "    #Output\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n1_o1\")(D2)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "\n",
    "    return model\n",
    "\n",
    "def getConv4Galu():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    #V1\n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'relu')(inputs)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'relu')(C1)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'relu')(C2)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'relu')(C3)\n",
    "    G1 = GlobalAveragePooling2D()(C4)\n",
    "    F1 = Flatten()(G1)\n",
    "    D1 = Dense(units = 256, activation = 'relu', name = \"n1_d1\")(F1)\n",
    "    D2 = Dense(units = 256, activation = 'relu', name = \"n1_d2\")(D1)\n",
    "\n",
    "    A1 = SignGate()(C1)\n",
    "    A2 = SignGate()(C2)\n",
    "    A3 = SignGate()(C3)\n",
    "    A4 = SignGate()(C4)\n",
    "    A5 = SignGate()(D1)\n",
    "    A6 = SignGate()(D2)\n",
    "    C1_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_G = Multiply()([A1, C1_G])\n",
    "\n",
    "    C2_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c2\", \n",
    "                           activation = 'linear')(C1_G)\n",
    "    C2_G = Multiply()([A2, C2_G])\n",
    "\n",
    "    #V2\n",
    "    C3_G = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n2_c3\",\n",
    "                           activation = 'linear')(C2_G)\n",
    "    C3_G = Multiply()([A3, C3_G])\n",
    "\n",
    "    C4_G = Conv2D(filters = 128, kernel_size = (3, 3),  padding = 'same', name = \"n2_c4\",\n",
    "                           activation = 'linear')(C3_G)\n",
    "    C4_G = Multiply()([A4, C4_G])\n",
    "\n",
    "    G1_G = GlobalAveragePooling2D()(C4_G)\n",
    "    F1_G = Flatten()(G1_G)\n",
    "\n",
    "    D1_G = Dense(units = 256, activation = 'linear', name = \"n2_d1\")(F1_G)\n",
    "    D1_G = Multiply()([A5, D1_G])\n",
    "\n",
    "    D2_G = Dense(units = 256, activation = 'linear', name = \"n2_d2\")(D1_G)\n",
    "    D2_G = Multiply()([A6, D2_G])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n2_output\")(D2_G)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "    return model\n",
    "\n",
    "eps, beta = 0.1, 4\n",
    "\n",
    "class SoftGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SoftGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SoftGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        activation = (1 + eps)*K.sigmoid(beta*x)\n",
    "        return activation\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getDecoupledLearning():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    #V1\n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_A = Activation('relu')(C1)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'linear')(C1_A)\n",
    "    C2_A = Activation('relu')(C2)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'linear')(C2_A)\n",
    "    C3_A = Activation('relu')(C3)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'linear')(C3_A)\n",
    "    C4_A = Activation('relu')(C4)\n",
    "    G1 = GlobalAveragePooling2D()(C4_A)\n",
    "    F1 = Flatten()(G1)\n",
    "    D1 = Dense(units = 256, activation = 'linear', name = \"n1_d1\")(F1)\n",
    "    D1_A = Activation('relu')(D1)\n",
    "    D2 = Dense(units = 256, activation = 'linear', name = \"n1_d2\")(D1_A)\n",
    "\n",
    "    A1 = SoftGate()(C1)\n",
    "    A2 = SoftGate()(C2)\n",
    "    A3 = SoftGate()(C3)\n",
    "    A4 = SoftGate()(C4)\n",
    "    A5 = SoftGate()(D1)\n",
    "    A6 = SoftGate()(D2)\n",
    "    C1_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_G = Multiply()([A1, C1_G])\n",
    "\n",
    "    C2_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c2\", \n",
    "                           activation = 'linear')(C1_G)\n",
    "    C2_G = Multiply()([A2, C2_G])\n",
    "\n",
    "    #V2\n",
    "    C3_G = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n2_c3\",\n",
    "                           activation = 'linear')(C2_G)\n",
    "    C3_G = Multiply()([A3, C3_G])\n",
    "\n",
    "    C4_G = Conv2D(filters = 128, kernel_size = (3, 3),  padding = 'same', name = \"n2_c4\",\n",
    "                           activation = 'linear')(C3_G)\n",
    "    C4_G = Multiply()([A4, C4_G])\n",
    "\n",
    "    G1_G = GlobalAveragePooling2D()(C4_G)\n",
    "    F1_G = Flatten()(G1_G)\n",
    "\n",
    "    D1_G = Dense(units = 256, activation = 'linear', name = \"n2_d1\")(F1_G)\n",
    "    D1_G = Multiply()([A5, D1_G])\n",
    "\n",
    "    D2_G = Dense(units = 256, activation = 'linear', name = \"n2_d2\")(D1_G)\n",
    "    D2_G = Multiply()([A6, D2_G])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n2_output\")(D2_G)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "    return model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "lr = 1e-1\n",
    "loss = tfk.losses.categorical_crossentropy\n",
    "opt = tfk.optimizers.SGD\n",
    "batch_size = 32\n",
    "num_exp = 5\n",
    "num_epochs = 80\n",
    "\n",
    "history_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_galu_learned = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_frozen_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_galu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_decoupled_learning = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "\n",
    "    model_relu = getConv4Relu()\n",
    "    model_relu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    filepath=\"weights.best.hdf5\"\n",
    "    checkpoint = ModelCheckpoint(filepath, monitor='val_acc', verbose=0, save_best_only=True, mode='max')\n",
    "    callbacks_list = [checkpoint]\n",
    "\n",
    "    history = model_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= num_epochs, callbacks = callbacks_list)\n",
    "    history_relu['acc'].append(history.history['acc'])\n",
    "    history_relu['val_acc'].append(history.history['val_acc'])\n",
    "    history_relu['loss'].append(history.history['loss'])\n",
    "    history_relu['val_loss'].append(history.history['val_loss'])\n",
    "    print(\"ReLU: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))\n",
    "    model_relu.load_weights(\"weights.best.hdf5\")\n",
    "\n",
    "    model_galu_learned = getConv4Galu()\n",
    "    layers_relu = getNetwork1Layers(model_relu)[:-1]\n",
    "    layers_galu_learned = getNetwork1Layers(model_galu_learned)\n",
    "\n",
    "    for layer in layers_galu_learned:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_galu_learned.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    for layer1,layer2 in zip(layers_galu_learned, layers_relu): \n",
    "        layer1.set_weights(layer2.get_weights())\n",
    "\n",
    "    history = model_galu_learned.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                     batch_size=batch_size, epochs= num_epochs)\n",
    "    history_galu_learned['acc'].append(history.history['acc'])\n",
    "    history_galu_learned['val_acc'].append(history.history['val_acc'])\n",
    "    history_galu_learned['loss'].append(history.history['loss'])\n",
    "    history_galu_learned['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"GaLU Learned: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_relu['val_acc'], axis = 1))))\n",
    "\n",
    "print(\"GaLU Learned: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu_learned['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu_learned['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu_learned['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"h_cifar10_gconv_sgd_relu\", 'wb')\n",
    "pickle.dump(history_relu, file)\n",
    "\n",
    "file = open(\"h_cifar10_gconv_sgd_galu_learned\", 'wb')\n",
    "pickle.dump(history_galu_learned, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Frozen ReLU"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_frozen_relu = getConv4Galu()\n",
    "    layers_frozen_relu_n1 = getNetwork1Layers(model_frozen_relu)\n",
    "    layers_frozen_relu_n2 = getNetwork2Layers(model_frozen_relu)\n",
    "\n",
    "    for layer in layers_frozen_relu_n1:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_frozen_relu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    for layer1, layer2 in zip(layers_frozen_relu_n1, layers_frozen_relu_n2):\n",
    "        layer1.set_weights(layer2.get_weights())    \n",
    "\n",
    "    history = model_frozen_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= num_epochs)\n",
    "    history_frozen_relu['acc'].append(history.history['acc'])\n",
    "    history_frozen_relu['val_acc'].append(history.history['val_acc'])\n",
    "    history_frozen_relu['loss'].append(history.history['loss'])\n",
    "    history_frozen_relu['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"Frozen ReLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Frozen ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_frozen_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_frozen_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_frozen_relu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"h_cifar10_gconv_sgd_frozen_relu\", 'wb')\n",
    "pickle.dump(history_frozen_relu, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- GaLU"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "lr=1e-2\n",
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_galu = getConv4Galu()\n",
    "    layers_frozen_relu_n1 = getNetwork1Layers(model_galu)\n",
    "\n",
    "    for layer in layers_frozen_relu_n1:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_galu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    history = model_galu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= 100)\n",
    "    history_galu['acc'].append(history.history['acc'])\n",
    "    history_galu['val_acc'].append(history.history['val_acc'])\n",
    "    history_galu['loss'].append(history.history['loss'])\n",
    "    history_galu['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"GaLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"GaLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"h_cifar10_gconv_sgd_gap_galu\", 'wb')\n",
    "pickle.dump(history_galu, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Decoupled Learning"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_dl = getDecoupledLearning(depth, width)\n",
    "    model_dl.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    history = model_dl.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                             batch_size=batch_size, epochs= num_epochs)\n",
    "    \n",
    "    history_decoupled_learning['acc'].append(history.history['acc'])\n",
    "    history_decoupled_learning['val_acc'].append(history.history['val_acc'])\n",
    "    history_decoupled_learning['loss'].append(history.history['loss'])\n",
    "    history_decoupled_learning['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"Decoupled Learning: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(\n",
    "                                                        np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Decoupled Learning: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                            np.mean(np.max(history_decoupled_learning['acc'], axis = 1)), \n",
    "                                            np.mean(np.max(history_decoupled_learning['val_acc'], axis = 1)),\n",
    "                                            np.std(np.max(history_decoupled_learning['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('h_cifar10_gconv_sgd_decoupled_learning', 'wb')\n",
    "pickle.dump(history_decoupled_learning, file)"
   ]
  }
 ],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 1
}


==> neural-path-features-appendix/neural-path-features-code/sgd-mnist.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from tensorflow import keras\n",
    "from tensorflow.keras.layers import *\n",
    "from tensorflow.keras.callbacks import ModelCheckpoint\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import tensorflow.keras.backend as K\n",
    "from tensorflow.keras.utils import *\n",
    "import pickle\n",
    "import tensorflow as tf\n",
    "import re\n",
    "print(tf.__version__)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Download mnist"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(x_train, y_train), (x_test, y_test) = keras.datasets.mnist.load_data()\n",
    "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_train = to_categorical(y_train, num_classes=10)\n",
    "y_test = to_categorical(y_test, num_classes=10)\n",
    "x_train = x_train.reshape(-1, 784)\n",
    "x_test = x_test.reshape(-1, 784)\n",
    "x_train = x_train / 255.0\n",
    "x_test = x_test / 255.0\n",
    "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Models"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class SignGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SignGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SignGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        output = K.sign(K.relu(x))\n",
    "\n",
    "        return output\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getNetwork1Layers(model):\n",
    "    pattern = re.compile(\"^R[0-9]*$\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def getNetwork2Layers(model):\n",
    "    pattern = re.compile(\"^G[0-9]*$\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def getGalu(depth, width):\n",
    "    inputs = Input(shape = (784, ))\n",
    "\n",
    "    R1 = Dense(units = width, activation = 'relu', name = \"R1\")(inputs)\n",
    "    G1 = Dense(units = width, activation = 'linear',  name = \"G1\")(inputs)\n",
    "    G1Activ = SignGate(name = \"G1Activ\")(R1)\n",
    "    G1A = Multiply(name = \"G1A\")([G1, G1Activ])\n",
    "\n",
    "    for i in range(depth - 2):\n",
    "        R1 = Dense(units = width, activation = 'relu',name = \"R\"+str(i+2))(R1)\n",
    "        G1 = Dense(units = width, activation = 'linear', name = \"G\"+str(i+2))(G1A)\n",
    "        G1Activ = SignGate(name = \"G\"+str(i+2)+\"Activ\")(R1)\n",
    "        G1A = Multiply(name = \"G\"+str(i+2)+\"A\")([G1, G1Activ])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = \"softmax\", name = \"G\"+str(depth))(G1A)\n",
    "    model = keras.Model(inputs = inputs, outputs = outputs, name = 'galu_model')\n",
    "\n",
    "    return model\n",
    "\n",
    "def getRelu(depth, width):\n",
    "    inputs = Input(shape = (784, ))\n",
    "    R1 = Dense(units = width, activation = 'relu', name = \"R1\")(inputs)\n",
    "    for i in range(depth - 2):\n",
    "        R1 = Dense(units = width, activation = 'relu', name = \"R\"+str(i+2))(R1)\n",
    "\n",
    "    outputs = Dense(units = 10, activation = \"softmax\", name = \"R\"+str(depth))(R1)\n",
    "\n",
    "    model = keras.Model(inputs = inputs, outputs = outputs, name = 'relu_model')\n",
    "\n",
    "    return model\n",
    "\n",
    "def getDecoupledLearning(depth, width):\n",
    "    inputs = Input(shape = (784, ))\n",
    "\n",
    "    R1 = Dense(units = width, activation = 'linear', name = \"R1\")(inputs)\n",
    "    R1A = Activation('relu')(R1)\n",
    "    A1 = SoftGate()(R1)\n",
    "\n",
    "    G1 = Dense(units = width, activation = 'linear',  name = \"G1\")(inputs)\n",
    "    G1A = Multiply(name = \"G1A\")([G1, A1])\n",
    "\n",
    "    for i in range(depth - 2):\n",
    "        R1 = Dense(units = width, activation = 'linear',name = \"R\"+str(i+2))(R1A)\n",
    "        R1A = Activation('relu')(R1)\n",
    "        A1 = SoftGate()(R1)\n",
    "\n",
    "        G1 = Dense(units = width, activation = 'linear', name = \"G\"+str(i+2))(G1A)\n",
    "        G1A = Multiply(name = \"G\"+str(i+2)+\"A\")([G1, A1])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = \"softmax\", name = \"G\"+str(depth))(G1A)\n",
    "    model = keras.Model(inputs = inputs, outputs = outputs, name = 'galu_model')\n",
    "\n",
    "    return model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "depth, width = 6, 128\n",
    "lr = 1e-2\n",
    "loss = keras.losses.categorical_crossentropy\n",
    "opt = keras.optimizers.SGD\n",
    "batch_size = 32\n",
    "num_exp = 5\n",
    "num_epochs = 100\n",
    "\n",
    "history_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_galu_learned = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_frozen_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_galu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}\n",
    "history_decoupled_learning = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': []}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "1.**Train Relu & GaLU Learned**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "\n",
    "    model_relu = getRelu(depth, width)\n",
    "    model_relu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    filepath=\"weights.best.hdf5\"\n",
    "    checkpoint = ModelCheckpoint(filepath, monitor='val_acc', verbose=0, save_best_only=True, mode='max')\n",
    "    callbacks_list = [checkpoint]\n",
    "\n",
    "    history = model_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= num_epochs, callbacks = callbacks_list)\n",
    "    history_relu['acc'].append(history.history['acc'])\n",
    "    history_relu['val_acc'].append(history.history['val_acc'])\n",
    "    history_relu['loss'].append(history.history['loss'])\n",
    "    history_relu['val_loss'].append(history.history['val_loss'])\n",
    "    print(\"ReLU: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))\n",
    "    model_relu.load_weights(\"weights.best.hdf5\")\n",
    "\n",
    "    model_galu_learned = getGalu(depth, width)\n",
    "    layers_relu = getNetwork1Layers(model_relu)[:-1]\n",
    "    layers_galu_learned = getNetwork1Layers(model_galu_learned)\n",
    "\n",
    "    for layer in layers_galu_learned:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_galu_learned.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    for layer1,layer2 in zip(layers_galu_learned, layers_relu): \n",
    "        layer1.set_weights(layer2.get_weights())\n",
    "\n",
    "    history = model_galu_learned.fit(x_train, y_train,validation_data = (x_test, y_test), verbose = 0,\n",
    "                                     batch_size=batch_size, epochs= num_epochs)\n",
    "    history_galu_learned['acc'].append(history.history['acc'])\n",
    "    history_galu_learned['val_acc'].append(history.history['val_acc'])\n",
    "    history_galu_learned['loss'].append(history.history['loss'])\n",
    "    history_galu_learned['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"GaLU Learned: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_relu['val_acc'], axis = 1))))\n",
    "\n",
    "print(\"GaLU Learned: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu_learned['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu_learned['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu_learned['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('h_mnist_arch1_sgd_relu', 'wb')\n",
    "pickle.dump(history_relu, file)\n",
    "\n",
    "file = open('h_mnist_arch1_sgd_galu_learned', 'wb')\n",
    "pickle.dump(history_galu_learned, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "2. **Frozen ReLU**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_frozen_relu = getGalu(depth, width)\n",
    "    layers_frozen_relu_n1 = getNetwork1Layers(model_frozen_relu)\n",
    "    layers_frozen_relu_n2 = getNetwork2Layers(model_frozen_relu)\n",
    "\n",
    "    for layer in layers_frozen_relu_n1:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_frozen_relu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    for layer1, layer2 in zip(layers_frozen_relu_n1, layers_frozen_relu_n2):\n",
    "        layer1.set_weights(layer2.get_weights())    \n",
    "\n",
    "    history = model_frozen_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                   batch_size=batch_size, epochs= num_epochs)\n",
    "    history_frozen_relu['acc'].append(history.history['acc'])\n",
    "    history_frozen_relu['val_acc'].append(history.history['val_acc'])\n",
    "    history_frozen_relu['loss'].append(history.history['loss'])\n",
    "    history_frozen_relu['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"Frozen ReLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Frozen ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_frozen_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_frozen_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_frozen_relu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('h_mnist_arch1_sgd_frozen_relu', 'wb')\n",
    "pickle.dump(history_frozen_relu, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- **GaLU**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_galu = getGalu(depth, width)\n",
    "    layers_frozen_relu_n1 = getNetwork1Layers(model_galu)\n",
    "\n",
    "    for layer in layers_frozen_relu_n1:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_galu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    history = model_galu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                             batch_size=batch_size, epochs= num_epochs)\n",
    "    history_galu['acc'].append(history.history['acc'])\n",
    "    history_galu['val_acc'].append(history.history['val_acc'])\n",
    "    history_galu['loss'].append(history.history['loss'])\n",
    "    history_galu['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"GaLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"GaLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('h_mnist_arch1_sgd_history_galu', 'wb')\n",
    "pickle.dump(history_galu, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Decoupled Learning"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_dl = getDecoupledLearning(depth, width)\n",
    "    model_dl.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    history = model_dl.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                             batch_size=batch_size, epochs= num_epochs)\n",
    "    \n",
    "    history_decoupled_learning['acc'].append(history.history['acc'])\n",
    "    history_decoupled_learning['val_acc'].append(history.history['val_acc'])\n",
    "    history_decoupled_learning['loss'].append(history.history['loss'])\n",
    "    history_decoupled_learning['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"Decoupled Learning: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(\n",
    "                                                        np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Decoupled Learning: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                            np.mean(np.max(history_decoupled_learning['acc'], axis = 1)), \n",
    "                                            np.mean(np.max(history_decoupled_learning['val_acc'], axis = 1)),\n",
    "                                            np.std(np.max(history_decoupled_learning['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('h_mnist_decoupled_learning', 'wb')\n",
    "pickle.dump(history_decoupled_learning, file)"
   ]
  }
 ],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 1
}


==> neural-path-features-appendix/neural-path-features-code/sgd-vconv-cifar10.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import tensorflow.keras as tfk\n",
    "from tensorflow.keras.losses import *\n",
    "from tensorflow.keras.layers import *\n",
    "from tensorflow.keras.preprocessing.image import ImageDataGenerator\n",
    "from tensorflow.keras.callbacks import ModelCheckpoint\n",
    "import tensorflow.keras.backend as K\n",
    "from tensorflow.keras.utils import *\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "import tensorflow as tf\n",
    "from tqdm import *\n",
    "import pickle\n",
    "import re"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Download cifar10"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "(x_train, y_train), (x_test, y_test) = tfk.datasets.cifar10.load_data()\n",
    "print(x_train.shape, y_train.shape, x_test.shape, y_test.shape)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "y_train = to_categorical(y_train, num_classes=10)\n",
    "y_test = to_categorical(y_test, num_classes=10)\n",
    "x_train = x_train / 255.0\n",
    "x_test = x_test / 255.0"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class SignGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SignGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SignGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        output = K.sign(K.relu(x))\n",
    "\n",
    "        return output\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getNetwork1Layers(model):\n",
    "    pattern = re.compile(\"^n1_*\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def getNetwork2Layers(model):\n",
    "    pattern = re.compile(\"^G[0-9]*$\")\n",
    "    layer_list  = []\n",
    "\n",
    "    for layer in model.layers:\n",
    "        if pattern.match(layer.name):\n",
    "            layer_list.append(layer)\n",
    "\n",
    "    return layer_list\n",
    "\n",
    "def freezeWeights(layers):\n",
    "    for layer in layers:\n",
    "        print(layer.name)\n",
    "        layer.trainable = False\n",
    "\n",
    "img_wid = 32\n",
    "def getConv4Relu():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    \n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'relu')(inputs)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'relu')(C1)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'relu')(C2)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'relu')(C3)\n",
    "\n",
    "    F1 = Flatten()(C4)\n",
    "    D1 = Dense(units = 256, activation = 'relu', name = \"n1_d1\")(F1)\n",
    "    D2 = Dense(units = 256, activation = 'relu', name = \"n1_d2\")(D1)\n",
    "\n",
    "    #Output\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n1_o1\")(D2)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "\n",
    "    return model\n",
    "\n",
    "def getConv4Galu():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    #V1\n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'relu')(inputs)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'relu')(C1)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'relu')(C2)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'relu')(C3)\n",
    "    F1 = Flatten()(C4)\n",
    "    D1 = Dense(units = 256, activation = 'relu', name = \"n1_d1\")(F1)\n",
    "    D2 = Dense(units = 256, activation = 'relu', name = \"n1_d2\")(D1)\n",
    "\n",
    "    A1 = SignGate()(C1)\n",
    "    A2 = SignGate()(C2)\n",
    "    A3 = SignGate()(C3)\n",
    "    A4 = SignGate()(C4)\n",
    "    A5 = SignGate()(D1)\n",
    "    A6 = SignGate()(D2)\n",
    "    C1_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_G = Multiply()([A1, C1_G])\n",
    "\n",
    "    C2_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c2\", \n",
    "                           activation = 'linear')(C1_G)\n",
    "    C2_G = Multiply()([A2, C2_G])\n",
    "\n",
    "    #V2\n",
    "    C3_G = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n2_c3\",\n",
    "                           activation = 'linear')(C2_G)\n",
    "    C3_G = Multiply()([A3, C3_G])\n",
    "\n",
    "    C4_G = Conv2D(filters = 128, kernel_size = (3, 3),  padding = 'same', name = \"n2_c4\",\n",
    "                           activation = 'linear')(C3_G)\n",
    "    C4_G = Multiply()([A4, C4_G])\n",
    "\n",
    "    F1_G = Flatten()(C4_G)\n",
    "    D1_G = Dense(units = 256, activation = 'linear', name = \"n2_d1\")(F1_G)\n",
    "    D1_G = Multiply()([A5, D1_G])                           \n",
    "\n",
    "    D2_G = Dense(units = 256, activation = 'linear', name = \"n2_d2\")(D1_G)\n",
    "    D2_G = Multiply()([A6, D2_G])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n2_output\")(D2_G)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "    return model\n",
    "\n",
    "\n",
    "eps, beta = 0.1, 4\n",
    "\n",
    "class SoftGate(Layer):\n",
    "    def __init__(self, **kwargs):\n",
    "        super(SoftGate, self).__init__(**kwargs)\n",
    "\n",
    "    def build(self, input_shape):\n",
    "        super(SoftGate, self).build(input_shape)  # Be sure to call this at the end\n",
    "\n",
    "    def call(self, x):\n",
    "        activation = (1 + eps)*K.sigmoid(beta*x)\n",
    "        return activation\n",
    "\n",
    "    def compute_output_shape(self, input_shape):\n",
    "        return input_shape\n",
    "\n",
    "def getDecoupledLearning():\n",
    "    inputs = Input(shape = (img_wid, img_wid, 3))\n",
    "    #V1\n",
    "    C1 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_A = Activation('relu')(C1)\n",
    "    C2 = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n1_c2\",\n",
    "                           activation = 'linear')(C1_A)\n",
    "    C2_A = Activation('relu')(C2)\n",
    "    C3 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c3\",\n",
    "                           activation = 'linear')(C2_A)\n",
    "    C3_A = Activation('relu')(C3)\n",
    "    C4 = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n1_c4\",\n",
    "                           activation = 'linear')(C3_A)\n",
    "    C4_A = Activation('relu')(C4)\n",
    "\n",
    "    F1 = Flatten()(C4_A)\n",
    "    D1 = Dense(units = 256, activation = 'linear', name = \"n1_d1\")(F1)\n",
    "    D1_A = Activation('relu')(D1)\n",
    "    D2 = Dense(units = 256, activation = 'linear', name = \"n1_d2\")(D1_A)\n",
    "\n",
    "    A1 = SoftGate()(C1)\n",
    "    A2 = SoftGate()(C2)\n",
    "    A3 = SoftGate()(C3)\n",
    "    A4 = SoftGate()(C4)\n",
    "    A5 = SoftGate()(D1)\n",
    "    A6 = SoftGate()(D2)\n",
    "    C1_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c1\",\n",
    "                           activation = 'linear')(inputs)\n",
    "    C1_G = Multiply()([A1, C1_G])\n",
    "\n",
    "    C2_G = Conv2D(filters = 64, kernel_size = (3, 3), padding = 'same', name = \"n2_c2\", \n",
    "                           activation = 'linear')(C1_G)\n",
    "    C2_G = Multiply()([A2, C2_G])\n",
    "\n",
    "    #V2\n",
    "    C3_G = Conv2D(filters = 128, kernel_size = (3, 3), padding = 'same', name = \"n2_c3\",\n",
    "                           activation = 'linear')(C2_G)\n",
    "    C3_G = Multiply()([A3, C3_G])\n",
    "\n",
    "    C4_G = Conv2D(filters = 128, kernel_size = (3, 3),  padding = 'same', name = \"n2_c4\",\n",
    "                           activation = 'linear')(C3_G)\n",
    "    C4_G = Multiply()([A4, C4_G])\n",
    "\n",
    "    F1_G = Flatten()(C4_G)\n",
    "\n",
    "    D1_G = Dense(units = 256, activation = 'linear', name = \"n2_d1\")(F1_G)\n",
    "    D1_G = Multiply()([A5, D1_G])\n",
    "\n",
    "    D2_G = Dense(units = 256, activation = 'linear', name = \"n2_d2\")(D1_G)\n",
    "    D2_G = Multiply()([A6, D2_G])\n",
    "\n",
    "    outputs = Dense(units = 10, activation = 'softmax', name = \"n2_output\")(D2_G)\n",
    "\n",
    "    model = tfk.Model(inputs = inputs, outputs = outputs)\n",
    "    return model"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "lr = 1e-2\n",
    "loss = tfk.losses.categorical_crossentropy\n",
    "opt = tfk.optimizers.SGD\n",
    "batch_size = 32\n",
    "num_exp = 5\n",
    "num_epochs = 30\n",
    "\n",
    "history_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': [], 'train_margin': [], 'test_margin': []}\n",
    "history_galu_learned = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': [], 'train_margin': [], 'test_margin': []}\n",
    "history_frozen_relu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': [], 'train_margin': [], 'test_margin': []}\n",
    "history_galu = {'acc':[], 'val_acc':[], 'loss': [], 'val_loss': [], 'train_margin': [], 'test_margin': []}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Train"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "\n",
    "    model_relu = getConv4Relu()\n",
    "    model_relu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    filepath=\"weights.best.hdf5\"\n",
    "    checkpoint = ModelCheckpoint(filepath, monitor='val_acc', verbose=0, save_best_only=True, mode='max')\n",
    "    callbacks_list = [checkpoint]\n",
    "\n",
    "    history = model_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= num_epochs, callbacks = callbacks_list)\n",
    "    history_relu['acc'].append(history.history['acc'])\n",
    "    history_relu['val_acc'].append(history.history['val_acc'])\n",
    "    history_relu['loss'].append(history.history['loss'])\n",
    "    history_relu['val_loss'].append(history.history['val_loss'])\n",
    "    print(\"ReLU: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))\n",
    "    model_relu.load_weights(\"weights.best.hdf5\")\n",
    "\n",
    "    model_galu_learned = getConv4Galu()\n",
    "    layers_relu = getNetwork1Layers(model_relu)[:-1]\n",
    "    layers_galu_learned = getNetwork1Layers(model_galu_learned)\n",
    "\n",
    "    for layer in layers_galu_learned:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_galu_learned.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    for layer1,layer2 in zip(layers_galu_learned, layers_relu): \n",
    "        layer1.set_weights(layer2.get_weights())\n",
    "\n",
    "    history = model_galu_learned.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                     batch_size=batch_size, epochs= num_epochs)\n",
    "    history_galu_learned['acc'].append(history.history['acc'])\n",
    "    history_galu_learned['val_acc'].append(history.history['val_acc'])\n",
    "    history_galu_learned['loss'].append(history.history['loss'])\n",
    "    history_galu_learned['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"GaLU Learned: MAX ACC = {}, MAX VAL ACC = {}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_relu['val_acc'], axis = 1))))\n",
    "\n",
    "print(\"GaLU Learned: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu_learned['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu_learned['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu_learned['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"history_relu\", 'wb')\n",
    "pickle.dump(history_relu, file)\n",
    "\n",
    "file = open(\"history_galu_learned\", 'wb')\n",
    "pickle.dump(history_galu_learned, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Frozen ReLU"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_frozen_relu = getConv4Galu()\n",
    "    layers_frozen_relu_n1 = getNetwork1Layers(model_frozen_relu)\n",
    "    layers_frozen_relu_n2 = getNetwork2Layers(model_frozen_relu)\n",
    "\n",
    "    for layer in layers_frozen_relu_n1:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_frozen_relu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    for layer1, layer2 in zip(layers_frozen_relu_n1, layers_frozen_relu_n2):\n",
    "        layer1.set_weights(layer2.get_weights())    \n",
    "\n",
    "    history = model_frozen_relu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= num_epochs)\n",
    "    history_frozen_relu['acc'].append(history.history['acc'])\n",
    "    history_frozen_relu['val_acc'].append(history.history['val_acc'])\n",
    "    history_frozen_relu['loss'].append(history.history['loss'])\n",
    "    history_frozen_relu['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"Frozen ReLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Frozen ReLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_frozen_relu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_frozen_relu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_frozen_relu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"history_frozen_relu\", 'wb')\n",
    "pickle.dump(history_frozen_relu, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- GaLU"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_galu = getConv4Galu()\n",
    "    layers_frozen_relu_n1 = getNetwork1Layers(model_galu)\n",
    "\n",
    "    for layer in layers_frozen_relu_n1:\n",
    "        layer.trainable = False\n",
    "\n",
    "    model_galu.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    history = model_galu.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                                batch_size=batch_size, epochs= num_epochs)\n",
    "    history_galu['acc'].append(history.history['acc'])\n",
    "    history_galu['val_acc'].append(history.history['val_acc'])\n",
    "    history_galu['loss'].append(history.history['loss'])\n",
    "    history_galu['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"GaLU: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"GaLU: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                                    np.mean(np.max(history_galu['acc'], axis = 1)), \n",
    "                                                    np.mean(np.max(history_galu['val_acc'], axis = 1)),\n",
    "                                                    np.std(np.max(history_galu['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open(\"history_galu\", 'wb')\n",
    "pickle.dump(history_galu, file)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "- Decoupled Learning"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "for exp_i in range(num_exp):\n",
    "    print(\"_____________EXP:{}____________\".format(exp_i+1))\n",
    "    model_dl = getDecoupledLearning(depth, width)\n",
    "    model_dl.compile(loss = loss, optimizer = opt(lr), metrics = ['acc'])\n",
    "\n",
    "    history = model_dl.fit(x_train, y_train, validation_data = (x_test, y_test), verbose = 0,\n",
    "                             batch_size=batch_size, epochs= num_epochs)\n",
    "    \n",
    "    history_decoupled_learning['acc'].append(history.history['acc'])\n",
    "    history_decoupled_learning['val_acc'].append(history.history['val_acc'])\n",
    "    history_decoupled_learning['loss'].append(history.history['loss'])\n",
    "    history_decoupled_learning['val_loss'].append(history.history['val_loss'])\n",
    "\n",
    "    print(\"Decoupled Learning: MAX ACC = {:.4f}, MAX VAL ACC = {:.4f}\".format(\n",
    "                                                        np.max(history.history['acc']), \n",
    "                                                        np.max(history.history['val_acc'])))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "print(\"Decoupled Learning: max_acc = {:.4f}, mean_max_val_acc = {:.4f}, std_max_val_acc = {:.4f}\".format(\n",
    "                                            np.mean(np.max(history_decoupled_learning['acc'], axis = 1)), \n",
    "                                            np.mean(np.max(history_decoupled_learning['val_acc'], axis = 1)),\n",
    "                                            np.std(np.max(history_decoupled_learning['val_acc'], axis = 1))))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "file = open('h_cifar10_vconv_sgd_decoupled_learning', 'wb')\n",
    "pickle.dump(history_decoupled_learning, file)"
   ]
  }
 ],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 1
}

